Rate Function Modelling of Quantum Many-Body Adiabaticity

The quantum adiabatic theorem is a fundamental result in quantum mechanics, with a multitude of applications, both theoretical and practical. Here, we investigate the dynamics of adiabatic processes for quantum many-body systems %in detail by analysing the properties of observable-free, intensive quantities. In particular, we study the adiabatic rate function $f(T, \Delta \lambda)$ in dependence of the ramp time $T$, which gives us a complete characterization of the many-body adiabatic fidelity as a function of $T$ and the strength of the parameter displacement $\Delta \lambda$. $f(T, \Delta \lambda)$ quantifies the deviation from adiabaticity for a given process and therefore allows us to control and define the notion of adiabaticity in many-body systems. First we study $f(T, \Delta \lambda)$ for the 1D transverse field Ising model and the Luttinger liquid, both of which are quadratic systems and therefore allow us to look at the thermodynamic limit. For ramps across gapped phases, we relate $f(T, \Delta \lambda)$ to the transition probability of the system and for ramps across a gapless point, or gapless phase we relate it to the excitation density of the relevant quasiparticles. Then we investigate the XXZ model which allows us to see the qualitative features that survive when interactions are turned on. Several key results in the literature regarding the interplay of the thermodynamic and the adiabatic limit are obtained as inferences from the properties of $f(T, \Delta \lambda)$ in the large $T$ limit.

==> Codes/Fig_1_Code.py <==
import numpy as np # generic math functions
import matplotlib.pyplot as plt
from scipy.integrate import complex_ode, odeint
import math
from odeintw import odeintw
from scipy.optimize import curve_fit




# This code produces the rate function vs ramp time plot for transverse field Ising model by solving the time dependent Schroedinger equation for the 
# Bogoliubov coefficients in the Anti Periodic Boundary sector.


J = 1.0
chi = 1
h0 = 1.4
hf = 1.6


l = 40  # f1/l is step size for time increments
f1 = 10  # Largest value of T we check
t0 = 0.1


n = 2
k0 = [float(0.0) for x in range(n)]   # The initial groundstate which will be time evolved
lf = [float(0.0) for x in range(n)]   # The final ground state whose overlap will be taken


RF1 =  [float(0.0) for x in range(l)]
T =  [float(0.0) for x in range(l)]

L = 50

print("50")
for i in range(0,l):
    
    Tf = (i*f1)/l + t0
    rate = (hf - h0)/Tf
    def h(t):
        return (h0 + rate*t)

    tStop = Tf
    tInc = 0.001
    t = np.arange(0., tStop, tInc)

    def f(y,t,q):
    #print(q)
    #print(len(y))
    #y = np.asarray(y)
    # unpack current values of y
    #Q, d, Omega = params  # unpack parameters
    #derivs = [omega,      # list of dy/dt=f functions -omega/Q + np.sin(theta) + d*np.cos(Omega*t)]
        derivs = [float(0.0) for x in range(2)]
    #print(kT[4])
    # derivs[0] =  (-1j)*( -2*(h(t) - J*np.cos(q))*y[0] - (1j)*(-2*chi*J*np.sin(q))*y[1] )
    # derivs[1] =  (-1j)*( +2*(h(t) - J*np.cos(q))*y[1] + (1j)*(-2*chi*J*np.sin(q))*y[0])
    
        derivs[0] =  2*(-1j)*( -(h(t) - J*np.cos(q))*y[0] - (1j)*(-chi*J*np.sin(q))*y[1] )
        derivs[1] =  2*(-1j)*( +(h(t) - J*np.cos(q))*y[1] + (1j)*(-chi*J*np.sin(q))*y[0])
    

    
    #print(len(derivs))
    
        return derivs



    for ni in range(1,L//2+1):
        #print(n)
        k = ((2*ni-1)*np.pi/L)
        #r=0

        epsilon_k0 = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - h0/J)**2) 
        epsilon_kf = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - hf/J)**2) 

        y_k0 = 2*chi*J*np.sin(k) + (0j)
        y_kf = 2*chi*J*np.sin(k) + (0j)

        z_k0 = 2*(h0 - J*np.cos(k)) 
        z_kf = 2*(hf - J*np.cos(k)) 

        u_k0 = (epsilon_k0 + z_k0)/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0)) 
        u_kf = (epsilon_kf + z_kf)/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf)) 

        v_k0 = (1j)*y_k0/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0))
        v_kf = (1j)*y_kf/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf))


        
        k0[0] = u_k0
        k0[1] = v_k0
        lf[0] = u_kf
        lf[1] = v_kf

        sol = odeintw(f,k0,t,args=(k,))
        kT = sol[-1,:]
        norm1 = np.linalg.norm(kT)
        #print(norm1)
        #print(norm1)
        #print(np.absolute(np.sum(np.conjugate(kT)*kT)))
        kT = kT/norm1
        #print(norm1)
        #print(np.absolute(np.sum(np.conjugate(kT)*lf)))
        #RF = RF - np.log(np.absolute(np.sum(np.conjugate(kT)*lf)))

        RF1[i] = RF1[i] - np.log(np.absolute(np.sum(np.conjugate(lf)*kT))**2)/L
        T[i] = Tf
    # print(RF1[i])
    # print("50")
    #print(E0-E00)

print(RF1)
plt.figure(dpi=150)



# plt.plot(T,RF,'--r^',label='L = '+str(L))



L = L + 10
RF2 =  [float(0.0) for x in range(l)]
T =  [float(0.0) for x in range(l)]

print("60")
for i in range(0,l):
    
    Tf = (i*f1)/l + t0
    rate = (hf - h0)/Tf
    def h(t):
        return (h0 + rate*t)

    tStop = Tf
    tInc = 0.001
    t = np.arange(0., tStop, tInc)

    def f(y,t,q):
    #print(q)
    #print(len(y))
    #y = np.asarray(y)
    # unpack current values of y
    #Q, d, Omega = params  # unpack parameters
    #derivs = [omega,      # list of dy/dt=f functions -omega/Q + np.sin(theta) + d*np.cos(Omega*t)]
        derivs = [float(0.0) for x in range(2)]
    #print(kT[4])
    # derivs[0] =  (-1j)*( -2*(h(t) - J*np.cos(q))*y[0] - (1j)*(-2*chi*J*np.sin(q))*y[1] )
    # derivs[1] =  (-1j)*( +2*(h(t) - J*np.cos(q))*y[1] + (1j)*(-2*chi*J*np.sin(q))*y[0])
    
        derivs[0] =  2*(-1j)*( -(h(t) - J*np.cos(q))*y[0] - (1j)*(-chi*J*np.sin(q))*y[1] )
        derivs[1] =  2*(-1j)*( +(h(t) - J*np.cos(q))*y[1] + (1j)*(-chi*J*np.sin(q))*y[0])
    

    
    #print(len(derivs))
    
        return derivs



    for ni in range(1,L//2+1):
        #print(n)
        k = ((2*ni-1)*np.pi/L)
        #r=0

        epsilon_k0 = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - h0/J)**2) 
        epsilon_kf = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - hf/J)**2) 

        y_k0 = 2*chi*J*np.sin(k) + (0j)
        y_kf = 2*chi*J*np.sin(k) + (0j)

        z_k0 = 2*(h0 - J*np.cos(k)) 
        z_kf = 2*(hf - J*np.cos(k)) 

        u_k0 = (epsilon_k0 + z_k0)/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0)) 
        u_kf = (epsilon_kf + z_kf)/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf)) 

        v_k0 = (1j)*y_k0/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0))
        v_kf = (1j)*y_kf/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf))


        
        k0[0] = u_k0
        k0[1] = v_k0
        lf[0] = u_kf
        lf[1] = v_kf

        sol = odeintw(f,k0,t,args=(k,))
        kT = sol[-1,:]
        norm1 = np.linalg.norm(kT)
        #print(norm1)
        #print(norm1)
        #print(np.absolute(np.sum(np.conjugate(kT)*kT)))
        kT = kT/norm1
        #print(norm1)
        #print(np.absolute(np.sum(np.conjugate(kT)*lf)))
        #RF = RF - np.log(np.absolute(np.sum(np.conjugate(kT)*lf)))

        RF2[i] = RF2[i] - np.log(np.absolute(np.sum(np.conjugate(lf)*kT))**2)/L
        T[i] = Tf
    # print(RF2[i])
    # print("60")
    #print(E0-E00)

print(RF2)


# plt.plot(T,RF,'--bv',label='L = '+str(L))

L = L + 10
RF3 =  [float(0.0) for x in range(l)]
T =  [float(0.0) for x in range(l)]

print("70")
for i in range(0,l):
    
    Tf = (i*f1)/l + t0
    rate = (hf - h0)/Tf
    def h(t):
        return (h0 + rate*t)

    tStop = Tf
    tInc = 0.001
    t = np.arange(0., tStop, tInc)

    def f(y,t,q):
    #print(q)
    #print(len(y))
    #y = np.asarray(y)
    # unpack current values of y
    #Q, d, Omega = params  # unpack parameters
    #derivs = [omega,      # list of dy/dt=f functions -omega/Q + np.sin(theta) + d*np.cos(Omega*t)]
        derivs = [float(0.0) for x in range(2)]
    #print(kT[4])
    # derivs[0] =  (-1j)*( -2*(h(t) - J*np.cos(q))*y[0] - (1j)*(-2*chi*J*np.sin(q))*y[1] )
    # derivs[1] =  (-1j)*( +2*(h(t) - J*np.cos(q))*y[1] + (1j)*(-2*chi*J*np.sin(q))*y[0])
    
        derivs[0] =  2*(-1j)*( -(h(t) - J*np.cos(q))*y[0] - (1j)*(-chi*J*np.sin(q))*y[1] )
        derivs[1] =  2*(-1j)*( +(h(t) - J*np.cos(q))*y[1] + (1j)*(-chi*J*np.sin(q))*y[0])
    

    
    #print(len(derivs))
    
        return derivs



    for ni in range(1,L//2+1):
        #print(n)
        k = ((2*ni-1)*np.pi/L)
        #r=0

        epsilon_k0 = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - h0/J)**2) 
        epsilon_kf = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - hf/J)**2) 

        y_k0 = 2*chi*J*np.sin(k) + (0j)
        y_kf = 2*chi*J*np.sin(k) + (0j)

        z_k0 = 2*(h0 - J*np.cos(k)) 
        z_kf = 2*(hf - J*np.cos(k)) 

        u_k0 = (epsilon_k0 + z_k0)/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0)) 
        u_kf = (epsilon_kf + z_kf)/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf)) 

        v_k0 = (1j)*y_k0/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0))
        v_kf = (1j)*y_kf/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf))


        
        k0[0] = u_k0
        k0[1] = v_k0
        lf[0] = u_kf
        lf[1] = v_kf

        sol = odeintw(f,k0,t,args=(k,))
        kT = sol[-1,:]
        norm1 = np.linalg.norm(kT)
        #print(norm1)
        #print(norm1)
        #print(np.absolute(np.sum(np.conjugate(kT)*kT)))
        kT = kT/norm1
        #print(norm1)
        #print(np.absolute(np.sum(np.conjugate(kT)*lf)))
        #RF = RF - np.log(np.absolute(np.sum(np.conjugate(kT)*lf)))

        RF3[i] = RF3[i] - np.log(np.absolute(np.sum(np.conjugate(lf)*kT))**2)/L
        T[i] = Tf
    # print(RF3[i])
    # print("70")

    #print(E0-E00)

print(RF3)

L = L + 10
RF4 =  [float(0.0) for x in range(l)]
T =  [float(0.0) for x in range(l)]

print("80")
for i in range(0,l):
    
    Tf = (i*f1)/l + t0
    rate = (hf - h0)/Tf
    def h(t):
        return (h0 + rate*t)

    tStop = Tf
    tInc = 0.001
    t = np.arange(0., tStop, tInc)

    def f(y,t,q):
    #print(q)
    #print(len(y))
    #y = np.asarray(y)
    # unpack current values of y
    #Q, d, Omega = params  # unpack parameters
    #derivs = [omega,      # list of dy/dt=f functions -omega/Q + np.sin(theta) + d*np.cos(Omega*t)]
        derivs = [float(0.0) for x in range(2)]
    #print(kT[4])
    # derivs[0] =  (-1j)*( -2*(h(t) - J*np.cos(q))*y[0] - (1j)*(-2*chi*J*np.sin(q))*y[1] )
    # derivs[1] =  (-1j)*( +2*(h(t) - J*np.cos(q))*y[1] + (1j)*(-2*chi*J*np.sin(q))*y[0])
    
        derivs[0] =  2*(-1j)*( -(h(t) - J*np.cos(q))*y[0] - (1j)*(-chi*J*np.sin(q))*y[1] )
        derivs[1] =  2*(-1j)*( +(h(t) - J*np.cos(q))*y[1] + (1j)*(-chi*J*np.sin(q))*y[0])
    

    
    #print(len(derivs))
    
        return derivs



    for ni in range(1,L//2+1):
        #print(n)
        k = ((2*ni-1)*np.pi/L)
        #r=0

        epsilon_k0 = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - h0/J)**2) 
        epsilon_kf = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - hf/J)**2) 

        y_k0 = 2*chi*J*np.sin(k) + (0j)
        y_kf = 2*chi*J*np.sin(k) + (0j)

        z_k0 = 2*(h0 - J*np.cos(k)) 
        z_kf = 2*(hf - J*np.cos(k)) 

        u_k0 = (epsilon_k0 + z_k0)/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0)) 
        u_kf = (epsilon_kf + z_kf)/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf)) 

        v_k0 = (1j)*y_k0/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0))
        v_kf = (1j)*y_kf/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf))


        
        k0[0] = u_k0
        k0[1] = v_k0
        lf[0] = u_kf
        lf[1] = v_kf

        sol = odeintw(f,k0,t,args=(k,))
        kT = sol[-1,:]
        norm1 = np.linalg.norm(kT)
        #print(norm1)
        #print(norm1)
        #print(np.absolute(np.sum(np.conjugate(kT)*kT)))
        kT = kT/norm1
        #print(norm1)
        #print(np.absolute(np.sum(np.conjugate(kT)*lf)))
        #RF = RF - np.log(np.absolute(np.sum(np.conjugate(kT)*lf)))

        RF4[i] = RF4[i] - np.log(np.absolute(np.sum(np.conjugate(lf)*kT))**2)/L
        T[i] = Tf
    # print(RF4[i])
    

print(RF4)
# plt.plot(T,RF,'--|',label='L = '+str(L))


# L = L + 10
# RF4 =  [float(0.0) for x in range(l)]
# T =  [float(0.0) for x in range(l)]


# for i in range(0,l):
    
#     Tf = (i*f1)/l + t0
#     rate = (hf - h0)/Tf
#     def h(t):
#         return (h0 + rate*t)

#     tStop = Tf
#     tInc = 0.001
#     t = np.arange(0., tStop, tInc)

#     def f(y,t,q):
#     #print(q)
#     #print(len(y))
#     #y = np.asarray(y)
#     # unpack current values of y
#     #Q, d, Omega = params  # unpack parameters
#     #derivs = [omega,      # list of dy/dt=f functions -omega/Q + np.sin(theta) + d*np.cos(Omega*t)]
#         derivs = [float(0.0) for x in range(2)]
#     #print(kT[4])
#     # derivs[0] =  (-1j)*( -2*(h(t) - J*np.cos(q))*y[0] - (1j)*(-2*chi*J*np.sin(q))*y[1] )
#     # derivs[1] =  (-1j)*( +2*(h(t) - J*np.cos(q))*y[1] + (1j)*(-2*chi*J*np.sin(q))*y[0])
    
#         derivs[0] =  2*(-1j)*( -(h(t) - J*np.cos(q))*y[0] - (1j)*(-chi*J*np.sin(q))*y[1] )
#         derivs[1] =  2*(-1j)*( +(h(t) - J*np.cos(q))*y[1] + (1j)*(-chi*J*np.sin(q))*y[0])
    

    
#     #print(len(derivs))
    
#         return derivs



#     for ni in range(1,L//2+1):
#         #print(n)
#         k = ((2*ni-1)*np.pi/L)
#         #r=0

#         epsilon_k0 = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - h0/J)**2) 
#         epsilon_kf = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - hf/J)**2) 

#         y_k0 = 2*chi*J*np.sin(k) + (0j)
#         y_kf = 2*chi*J*np.sin(k) + (0j)

#         z_k0 = 2*(h0 - J*np.cos(k)) 
#         z_kf = 2*(hf - J*np.cos(k)) 

#         u_k0 = (epsilon_k0 + z_k0)/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0)) 
#         u_kf = (epsilon_kf + z_kf)/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf)) 

#         v_k0 = (1j)*y_k0/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0))
#         v_kf = (1j)*y_kf/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf))


        
#         k0[0] = u_k0
#         k0[1] = v_k0
#         lf[0] = u_kf
#         lf[1] = v_kf

#         sol = odeintw(f,k0,t,args=(k,))
#         kT = sol[-1,:]
#         norm1 = np.linalg.norm(kT)
#         #print(norm1)
#         #print(norm1)
#         #print(np.absolute(np.sum(np.conjugate(kT)*kT)))
#         kT = kT/norm1
#         #print(norm1)
#         #print(np.absolute(np.sum(np.conjugate(kT)*lf)))
#         #RF = RF - np.log(np.absolute(np.sum(np.conjugate(kT)*lf)))

#         RF4[i] = RF4[i] - np.log(np.absolute(np.sum(np.conjugate(lf)*kT))**2)/L
#         T[i] = Tf

    #print(E0-E00)


# plt.plot(T,RF,'--y_',label='L = '+str(L))

# plt.xlabel(r'$T$',fontsize = 30)
# plt.ylabel(r'$f(T)$',fontsize = 30)
# plt.suptitle(r'$h(t)$'+' ramps from '+str(h0)+' to '+str(hf), fontsize=30, fontweight='bold')
# #ax.set_title('axes title')
# plt.legend(prop={'size':30})
# plt.show()

RF5 = [float(0.0) for x in range(l)]

Size = [50, 60, 70, 80]


def funcI(z,d,e,f):
    return d + e/z + f/(z)**2
# x = np.linspace(10,24,1000)

for i in range(0,l):

    RF = [RF1[i], RF2[i], RF3[i], RF4[i]]
    valuesI,errorsI = curve_fit(funcI,Size,RF)
    d,e,f = valuesI

    # lI = d + e/x + f/(x)**2 
    RF5[i] = d
    # print(d)
        
TI = T[(len(T)//3):]
RF1I = RF1[(len(T)//3):]
RF2I = RF2[(len(T)//3):]
RF3I = RF3[(len(T)//3):]
RF4I = RF4[(len(T)//3):]
RF5I = RF5[(len(T)//3):]

# TI = TI[::3]
# RF1I = RF1I[::3]
# RF2I = RF2I[::3]
# RF3I = RF3I[::3]

TM = T[:(len(T)//2)]
RF1M = RF1[:(len(T)//2)]
RF2M = RF2[:(len(T)//2)]
RF3M = RF3[:(len(T)//2)]
RF4M = RF4[:(len(T)//2)]
RF5M = RF5[:(len(T)//2)]




print(TM)

def func(z,a):
     return a/z**2


values,errors = curve_fit(func,TI,RF5I)
x = np.linspace(t0+3.1, f1,200)
c= values
#l1 = c/np.cbrt(x**2) 
l1 = c/x**2




fig, ax1 = plt.subplots()

ax1.plot((TM),(RF1M),'-go', markerfacecolor = 'none',linewidth=2, markersize = 8)#,label='L = '+str(L-6))
ax1.plot((TM),(RF2M),'-bs', markerfacecolor = 'none',linewidth=2, markersize = 8)#,label='L = '+str(L-4))
ax1.plot((TM),(RF3M),'-rD', markerfacecolor = 'none',linewidth=2, markersize = 8)#,label='L = '+str(L-2))
ax1.plot((TM),(RF4M),'-yD', markerfacecolor = 'none',linewidth=2, markersize = 8)
ax1.plot((TM),(RF5M),'-kD', markerfacecolor = 'none',linewidth=2, markersize = 8)
# ax1.plot((T),(RF4),'-yo')#,label='L = '+str(L))
ax1.yaxis.get_offset_text().set_fontsize(30)
ax1.ticklabel_format(axis='y',style='sci',scilimits=(0,0), useMathText=True)

ax_inset = fig.add_axes((.34, .4035, .55, .435))
ax_inset.plot((TI),(RF1I),'--g',label=r'$N = $'+str(L-30),linewidth=3)
ax_inset.plot((TI),(RF2I),'--b',label=r'$N = $'+str(L-20),linewidth=3)
ax_inset.plot((TI),(RF3I),'--r',label=r'$N = $'+str(L-10),linewidth=3)
ax_inset.plot((TI),(RF4I),'--y',label=r'$N = $'+str(L),linewidth=3)
ax_inset.plot((TI),(RF5I),'--k',label=r'$N = $'+r'$\infty$',linewidth=3)

ax_inset.plot(x,l1,'-m' ,label = r'$a/T^2$' ,linewidth=2)
# ax_inset.plot((TI),(RF4I),'-y',label='L = '+str(L),linewidth=3)
ax_inset.yaxis.get_offset_text().set_fontsize(30)
ax_inset.ticklabel_format(axis='y',style='sci',scilimits=(0,0), useMathText=True)
ax_inset.set_ylim(bottom=0)

leg = ax1.legend(prop={"size":25})
for label in (ax1.get_xticklabels() + ax1.get_yticklabels()):
	label.set_fontsize(30)
	
leg = ax_inset.legend(prop={"size":30})
for label in (ax_inset.get_xticklabels() + ax_inset.get_yticklabels()):
	label.set_fontsize(30)


ax1.locator_params(axis='both', nbins=5) 
ax_inset.locator_params(axis='both', nbins=6) 

# plt.plot(np.log2(T),np.log2(RF),'--ro')
# plt.plot((T),(RF1),'-go',label='L = '+str(L-6))
# plt.plot((T),(RF2),'-bo',label='L = '+str(L-4))
# plt.plot((T),(RF3),'-ro',label='L = '+str(L-2))
# plt.plot((T),(RF4),'-yo',label='L = '+str(L))

# plt.ticklabel_format(axis='y',style='sci',scilimits=(0,0))




ax1.set_xlabel(r'$T[J^{-1}]$',fontsize = 30)
ax1.set_ylabel(r'$f_N(T)$',fontsize = 40)
ax_inset.set_xlabel(r'$T[J^{-1}]$',fontsize = 30)
ax_inset.set_ylabel(r'$f_N(T)$',fontsize = 30)
# fig.suptitle( r'$J_z(t)$'+' ramps from '+str(Jz0)+' to ' +str(Jzf), fontsize=30, fontweight='bold')
#ax.set_title('axes title')

ax_inset.legend(prop={'size':25})

print(c)
print(errors)
plt.show()


==> Codes/Fig_2_Code.py <==
import numpy as np # generic math functions
import matplotlib.pyplot as plt
from scipy.integrate import complex_ode, odeint
import math
from odeintw import odeintw
from scipy.optimize import curve_fit




# This code produces the rate function vs ramp time plot for transverse field Ising model by solving the time dependent Schroedinger equation for the 
# Bogoliubov coefficients in the Anti Periodic Boundary sector.


J = 1.0
chi = 1
h0 = 1.1
hf = 0.9


l = 40  # f1/l is step size for time increments
f1 = 16  # Largest value of T we check
t0 = 0.1

# l = 2  # f1/l is step size for time increments
# f1 = 4  # Largest value of T we check
# t0 = 2


n = 2
k0 = [float(0.0) for x in range(n)]   # The initial groundstate which will be time evolved
lf = [float(0.0) for x in range(n)]   # The final ground state whose overlap will be taken


RF1 =  [float(0.0) for x in range(l)]
T =  [float(0.0) for x in range(l)]

L = 14


for i in range(0,l):
    
    Tf = (i*f1)/l + t0
    rate = (hf - h0)/Tf
    def h(t):
        return (h0 + rate*t)

    tStop = Tf
    tInc = 0.001
    t = np.arange(0., tStop, tInc)

    def f(y,t,q):
    #print(q)
    #print(len(y))
    #y = np.asarray(y)
    # unpack current values of y
    #Q, d, Omega = params  # unpack parameters
    #derivs = [omega,      # list of dy/dt=f functions -omega/Q + np.sin(theta) + d*np.cos(Omega*t)]
        derivs = [float(0.0) for x in range(2)]
    #print(kT[4])
    # derivs[0] =  (-1j)*( -2*(h(t) - J*np.cos(q))*y[0] - (1j)*(-2*chi*J*np.sin(q))*y[1] )
    # derivs[1] =  (-1j)*( +2*(h(t) - J*np.cos(q))*y[1] + (1j)*(-2*chi*J*np.sin(q))*y[0])
    
        derivs[0] =  2*(-1j)*( -(h(t) - J*np.cos(q))*y[0] - (1j)*(-chi*J*np.sin(q))*y[1] )
        derivs[1] =  2*(-1j)*( +(h(t) - J*np.cos(q))*y[1] + (1j)*(-chi*J*np.sin(q))*y[0])
    

    
    #print(len(derivs))
    
        return derivs



    for ni in range(1,L//2+1):
        #print(n)
        k = ((2*ni-1)*np.pi/L)
        #r=0

        epsilon_k0 = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - h0/J)**2) 
        epsilon_kf = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - hf/J)**2) 

        y_k0 = 2*chi*J*np.sin(k) + (0j)
        y_kf = 2*chi*J*np.sin(k) + (0j)

        z_k0 = 2*(h0 - J*np.cos(k)) 
        z_kf = 2*(hf - J*np.cos(k)) 

        u_k0 = (epsilon_k0 + z_k0)/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0)) 
        u_kf = (epsilon_kf + z_kf)/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf)) 

        v_k0 = (1j)*y_k0/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0))
        v_kf = (1j)*y_kf/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf))


        
        k0[0] = u_k0
        k0[1] = v_k0
        lf[0] = u_kf
        lf[1] = v_kf

        sol = odeintw(f,k0,t,args=(k,))
        kT = sol[-1,:]
        norm1 = np.linalg.norm(kT)
        #print(norm1)
        #print(norm1)
        #print(np.absolute(np.sum(np.conjugate(kT)*kT)))
        kT = kT/norm1
        #print(norm1)
        #print(np.absolute(np.sum(np.conjugate(kT)*lf)))
        #RF = RF - np.log(np.absolute(np.sum(np.conjugate(kT)*lf)))

        RF1[i] = RF1[i] - np.log(np.absolute(np.sum(np.conjugate(lf)*kT))**2)/L
        T[i] = Tf
    
    
    #print(E0-E00)
print("14")
print(RF1)
plt.figure(dpi=150)



# plt.plot(T,RF,'--r^',label='L = '+str(L))



L = L + 2
RF2 =  [float(0.0) for x in range(l)]
T =  [float(0.0) for x in range(l)]


for i in range(0,l):
    
    Tf = (i*f1)/l + t0
    rate = (hf - h0)/Tf
    def h(t):
        return (h0 + rate*t)

    tStop = Tf
    tInc = 0.001
    t = np.arange(0., tStop, tInc)

    def f(y,t,q):
    #print(q)
    #print(len(y))
    #y = np.asarray(y)
    # unpack current values of y
    #Q, d, Omega = params  # unpack parameters
    #derivs = [omega,      # list of dy/dt=f functions -omega/Q + np.sin(theta) + d*np.cos(Omega*t)]
        derivs = [float(0.0) for x in range(2)]
    #print(kT[4])
    # derivs[0] =  (-1j)*( -2*(h(t) - J*np.cos(q))*y[0] - (1j)*(-2*chi*J*np.sin(q))*y[1] )
    # derivs[1] =  (-1j)*( +2*(h(t) - J*np.cos(q))*y[1] + (1j)*(-2*chi*J*np.sin(q))*y[0])
    
        derivs[0] =  2*(-1j)*( -(h(t) - J*np.cos(q))*y[0] - (1j)*(-chi*J*np.sin(q))*y[1] )
        derivs[1] =  2*(-1j)*( +(h(t) - J*np.cos(q))*y[1] + (1j)*(-chi*J*np.sin(q))*y[0])
    

    
    #print(len(derivs))
    
        return derivs



    for ni in range(1,L//2+1):
        #print(n)
        k = ((2*ni-1)*np.pi/L)
        #r=0

        epsilon_k0 = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - h0/J)**2) 
        epsilon_kf = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - hf/J)**2) 

        y_k0 = 2*chi*J*np.sin(k) + (0j)
        y_kf = 2*chi*J*np.sin(k) + (0j)

        z_k0 = 2*(h0 - J*np.cos(k)) 
        z_kf = 2*(hf - J*np.cos(k)) 

        u_k0 = (epsilon_k0 + z_k0)/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0)) 
        u_kf = (epsilon_kf + z_kf)/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf)) 

        v_k0 = (1j)*y_k0/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0))
        v_kf = (1j)*y_kf/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf))


        
        k0[0] = u_k0
        k0[1] = v_k0
        lf[0] = u_kf
        lf[1] = v_kf

        sol = odeintw(f,k0,t,args=(k,))
        kT = sol[-1,:]
        norm1 = np.linalg.norm(kT)
        #print(norm1)
        #print(norm1)
        #print(np.absolute(np.sum(np.conjugate(kT)*kT)))
        kT = kT/norm1
        #print(norm1)
        #print(np.absolute(np.sum(np.conjugate(kT)*lf)))
        #RF = RF - np.log(np.absolute(np.sum(np.conjugate(kT)*lf)))

        RF2[i] = RF2[i] - np.log(np.absolute(np.sum(np.conjugate(lf)*kT))**2)/L
        T[i] = Tf
    
    #print(E0-E00)
print("16")
print(RF2)



# plt.plot(T,RF,'--bv',label='L = '+str(L))

L = L + 2
RF3 =  [float(0.0) for x in range(l)]
T =  [float(0.0) for x in range(l)]


for i in range(0,l):
    
    Tf = (i*f1)/l + t0
    rate = (hf - h0)/Tf
    def h(t):
        return (h0 + rate*t)

    tStop = Tf
    tInc = 0.001
    t = np.arange(0., tStop, tInc)

    def f(y,t,q):
    #print(q)
    #print(len(y))
    #y = np.asarray(y)
    # unpack current values of y
    #Q, d, Omega = params  # unpack parameters
    #derivs = [omega,      # list of dy/dt=f functions -omega/Q + np.sin(theta) + d*np.cos(Omega*t)]
        derivs = [float(0.0) for x in range(2)]
    #print(kT[4])
    # derivs[0] =  (-1j)*( -2*(h(t) - J*np.cos(q))*y[0] - (1j)*(-2*chi*J*np.sin(q))*y[1] )
    # derivs[1] =  (-1j)*( +2*(h(t) - J*np.cos(q))*y[1] + (1j)*(-2*chi*J*np.sin(q))*y[0])
    
        derivs[0] =  2*(-1j)*( -(h(t) - J*np.cos(q))*y[0] - (1j)*(-chi*J*np.sin(q))*y[1] )
        derivs[1] =  2*(-1j)*( +(h(t) - J*np.cos(q))*y[1] + (1j)*(-chi*J*np.sin(q))*y[0])
    

    
    #print(len(derivs))
    
        return derivs



    for ni in range(1,L//2+1):
        #print(n)
        k = ((2*ni-1)*np.pi/L)
        #r=0

        epsilon_k0 = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - h0/J)**2) 
        epsilon_kf = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - hf/J)**2) 

        y_k0 = 2*chi*J*np.sin(k) + (0j)
        y_kf = 2*chi*J*np.sin(k) + (0j)

        z_k0 = 2*(h0 - J*np.cos(k)) 
        z_kf = 2*(hf - J*np.cos(k)) 

        u_k0 = (epsilon_k0 + z_k0)/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0)) 
        u_kf = (epsilon_kf + z_kf)/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf)) 

        v_k0 = (1j)*y_k0/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0))
        v_kf = (1j)*y_kf/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf))


        
        k0[0] = u_k0
        k0[1] = v_k0
        lf[0] = u_kf
        lf[1] = v_kf

        sol = odeintw(f,k0,t,args=(k,))
        kT = sol[-1,:]
        norm1 = np.linalg.norm(kT)
        #print(norm1)
        #print(norm1)
        #print(np.absolute(np.sum(np.conjugate(kT)*kT)))
        kT = kT/norm1
        #print(norm1)
        #print(np.absolute(np.sum(np.conjugate(kT)*lf)))
        #RF = RF - np.log(np.absolute(np.sum(np.conjugate(kT)*lf)))

        RF3[i] = RF3[i] - np.log(np.absolute(np.sum(np.conjugate(lf)*kT))**2)/L
        T[i] = Tf
    

    #print(E0-E00)
print("18")
print(RF3)
    

L = L + 2
RF4 =  [float(0.0) for x in range(l)]
T =  [float(0.0) for x in range(l)]


for i in range(0,l):
    
    Tf = (i*f1)/l + t0
    rate = (hf - h0)/Tf
    def h(t):
        return (h0 + rate*t)

    tStop = Tf
    tInc = 0.001
    t = np.arange(0., tStop, tInc)

    def f(y,t,q):
    #print(q)
    #print(len(y))
    #y = np.asarray(y)
    # unpack current values of y
    #Q, d, Omega = params  # unpack parameters
    #derivs = [omega,      # list of dy/dt=f functions -omega/Q + np.sin(theta) + d*np.cos(Omega*t)]
        derivs = [float(0.0) for x in range(2)]
    #print(kT[4])
    # derivs[0] =  (-1j)*( -2*(h(t) - J*np.cos(q))*y[0] - (1j)*(-2*chi*J*np.sin(q))*y[1] )
    # derivs[1] =  (-1j)*( +2*(h(t) - J*np.cos(q))*y[1] + (1j)*(-2*chi*J*np.sin(q))*y[0])
    
        derivs[0] =  2*(-1j)*( -(h(t) - J*np.cos(q))*y[0] - (1j)*(-chi*J*np.sin(q))*y[1] )
        derivs[1] =  2*(-1j)*( +(h(t) - J*np.cos(q))*y[1] + (1j)*(-chi*J*np.sin(q))*y[0])
    

    
    #print(len(derivs))
    
        return derivs



    for ni in range(1,L//2+1):
        #print(n)
        k = ((2*ni-1)*np.pi/L)
        #r=0

        epsilon_k0 = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - h0/J)**2) 
        epsilon_kf = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - hf/J)**2) 

        y_k0 = 2*chi*J*np.sin(k) + (0j)
        y_kf = 2*chi*J*np.sin(k) + (0j)

        z_k0 = 2*(h0 - J*np.cos(k)) 
        z_kf = 2*(hf - J*np.cos(k)) 

        u_k0 = (epsilon_k0 + z_k0)/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0)) 
        u_kf = (epsilon_kf + z_kf)/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf)) 

        v_k0 = (1j)*y_k0/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0))
        v_kf = (1j)*y_kf/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf))


        
        k0[0] = u_k0
        k0[1] = v_k0
        lf[0] = u_kf
        lf[1] = v_kf

        sol = odeintw(f,k0,t,args=(k,))
        kT = sol[-1,:]
        norm1 = np.linalg.norm(kT)
        #print(norm1)
        #print(norm1)
        #print(np.absolute(np.sum(np.conjugate(kT)*kT)))
        kT = kT/norm1
        #print(norm1)
        #print(np.absolute(np.sum(np.conjugate(kT)*lf)))
        #RF = RF - np.log(np.absolute(np.sum(np.conjugate(kT)*lf)))

        RF4[i] = RF4[i] - np.log(np.absolute(np.sum(np.conjugate(lf)*kT))**2)/L
        T[i] = Tf
    
print("20")
print(RF4)
    
# plt.plot(T,RF,'--|',label='L = '+str(L))


# L = L + 10
# RF4 =  [float(0.0) for x in range(l)]
# T =  [float(0.0) for x in range(l)]


# for i in range(0,l):
    
#     Tf = (i*f1)/l + t0
#     rate = (hf - h0)/Tf
#     def h(t):
#         return (h0 + rate*t)

#     tStop = Tf
#     tInc = 0.001
#     t = np.arange(0., tStop, tInc)

#     def f(y,t,q):
#     #print(q)
#     #print(len(y))
#     #y = np.asarray(y)
#     # unpack current values of y
#     #Q, d, Omega = params  # unpack parameters
#     #derivs = [omega,      # list of dy/dt=f functions -omega/Q + np.sin(theta) + d*np.cos(Omega*t)]
#         derivs = [float(0.0) for x in range(2)]
#     #print(kT[4])
#     # derivs[0] =  (-1j)*( -2*(h(t) - J*np.cos(q))*y[0] - (1j)*(-2*chi*J*np.sin(q))*y[1] )
#     # derivs[1] =  (-1j)*( +2*(h(t) - J*np.cos(q))*y[1] + (1j)*(-2*chi*J*np.sin(q))*y[0])
    
#         derivs[0] =  2*(-1j)*( -(h(t) - J*np.cos(q))*y[0] - (1j)*(-chi*J*np.sin(q))*y[1] )
#         derivs[1] =  2*(-1j)*( +(h(t) - J*np.cos(q))*y[1] + (1j)*(-chi*J*np.sin(q))*y[0])
    

    
#     #print(len(derivs))
    
#         return derivs



#     for ni in range(1,L//2+1):
#         #print(n)
#         k = ((2*ni-1)*np.pi/L)
#         #r=0

#         epsilon_k0 = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - h0/J)**2) 
#         epsilon_kf = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - hf/J)**2) 

#         y_k0 = 2*chi*J*np.sin(k) + (0j)
#         y_kf = 2*chi*J*np.sin(k) + (0j)

#         z_k0 = 2*(h0 - J*np.cos(k)) 
#         z_kf = 2*(hf - J*np.cos(k)) 

#         u_k0 = (epsilon_k0 + z_k0)/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0)) 
#         u_kf = (epsilon_kf + z_kf)/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf)) 

#         v_k0 = (1j)*y_k0/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0))
#         v_kf = (1j)*y_kf/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf))


        
#         k0[0] = u_k0
#         k0[1] = v_k0
#         lf[0] = u_kf
#         lf[1] = v_kf

#         sol = odeintw(f,k0,t,args=(k,))
#         kT = sol[-1,:]
#         norm1 = np.linalg.norm(kT)
#         #print(norm1)
#         #print(norm1)
#         #print(np.absolute(np.sum(np.conjugate(kT)*kT)))
#         kT = kT/norm1
#         #print(norm1)
#         #print(np.absolute(np.sum(np.conjugate(kT)*lf)))
#         #RF = RF - np.log(np.absolute(np.sum(np.conjugate(kT)*lf)))

#         RF4[i] = RF4[i] - np.log(np.absolute(np.sum(np.conjugate(lf)*kT))**2)/L
#         T[i] = Tf

    #print(E0-E00)


# plt.plot(T,RF,'--y_',label='L = '+str(L))

# plt.xlabel(r'$T$',fontsize = 30)
# plt.ylabel(r'$f(T)$',fontsize = 30)
# plt.suptitle(r'$h(t)$'+' ramps from '+str(h0)+' to '+str(hf), fontsize=30, fontweight='bold')
# #ax.set_title('axes title')
# plt.legend(prop={'size':30})
# plt.show()

RF5 = [float(0.0) for x in range(l)]

Size = [50, 60, 70, 80]


def funcI(z,d,e,f):
    return d + e/z + f/(z)**2
# x = np.linspace(10,24,1000)

for i in range(0,l):

    RF = [RF1[i], RF2[i], RF3[i], RF4[i]]
    valuesI,errorsI = curve_fit(funcI,Size,RF)
    d,e,f = valuesI

    # lI = d + e/x + f/(x)**2 
    RF5[i] = d
    # print(d)
        
TI = T[(len(T)//3):]
RF1I = RF1[(len(T)//3):]
RF2I = RF2[(len(T)//3):]
RF3I = RF3[(len(T)//3):]
RF4I = RF4[(len(T)//3):]
RF5I = RF5[(len(T)//3):]

# TI = TI[::3]
# RF1I = RF1I[::3]
# RF2I = RF2I[::3]
# RF3I = RF3I[::3]

TM = T[:(len(T)//2)]
RF1M = RF1[:(len(T)//2)]
RF2M = RF2[:(len(T)//2)]
RF3M = RF3[:(len(T)//2)]
RF4M = RF4[:(len(T)//2)]
RF5M = RF5[:(len(T)//2)]






def func(z,a):
     return a/z**2


values,errors = curve_fit(func,TI,RF5I)
x = np.linspace(t0+3.1, f1,200)
c= values
#l1 = c/np.cbrt(x**2) 
l1 = c/x**2




fig, ax1 = plt.subplots()

plt.plot((T),(RF1),'-go', markerfacecolor = 'none',label=r'$N = $'+str(L-6),linewidth=2, markersize = 8)#,label='L = '+str(L-6))
plt.plot((T),(RF2),'-bs', markerfacecolor = 'none',label=r'$N = $'+str(L-4),linewidth=2, markersize = 8)#,label='L = '+str(L-4))
plt.plot((T),(RF3),'-rD', markerfacecolor = 'none',label=r'$N = $'+str(L-2),linewidth=2, markersize = 8)#,label='L = '+str(L-2))
plt.plot((T),(RF4),'-yD', markerfacecolor = 'none',label=r'$N = $'+str(L),linewidth=2, markersize = 8)
# plt.plot((T),(RF5),'-kD', markerfacecolor = 'none',label='N = '+r'$\infty$',linewidth=2, markersize = 8)


L = 100
RF6 =  [float(0.0) for x in range(l)]
T =  [float(0.0) for x in range(l)]


for i in range(0,l):
    
    Tf = (i*f1)/l + t0
    rate = (hf - h0)/Tf
    def h(t):
        return (h0 + rate*t)

    tStop = Tf
    tInc = 0.001
    t = np.arange(0., tStop, tInc)

    def f(y,t,q):
    #print(q)
    #print(len(y))
    #y = np.asarray(y)
    # unpack current values of y
    #Q, d, Omega = params  # unpack parameters
    #derivs = [omega,      # list of dy/dt=f functions -omega/Q + np.sin(theta) + d*np.cos(Omega*t)]
        derivs = [float(0.0) for x in range(2)]
    #print(kT[4])
    # derivs[0] =  (-1j)*( -2*(h(t) - J*np.cos(q))*y[0] - (1j)*(-2*chi*J*np.sin(q))*y[1] )
    # derivs[1] =  (-1j)*( +2*(h(t) - J*np.cos(q))*y[1] + (1j)*(-2*chi*J*np.sin(q))*y[0])
    
        derivs[0] =  2*(-1j)*( -(h(t) - J*np.cos(q))*y[0] - (1j)*(-chi*J*np.sin(q))*y[1] )
        derivs[1] =  2*(-1j)*( +(h(t) - J*np.cos(q))*y[1] + (1j)*(-chi*J*np.sin(q))*y[0])
    

    
    #print(len(derivs))
    
        return derivs



    for ni in range(1,L//2+1):
        #print(n)
        k = ((2*ni-1)*np.pi/L)
        #r=0

        epsilon_k0 = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - h0/J)**2) 
        epsilon_kf = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - hf/J)**2) 

        y_k0 = 2*chi*J*np.sin(k) + (0j)
        y_kf = 2*chi*J*np.sin(k) + (0j)

        z_k0 = 2*(h0 - J*np.cos(k)) 
        z_kf = 2*(hf - J*np.cos(k)) 

        u_k0 = (epsilon_k0 + z_k0)/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0)) 
        u_kf = (epsilon_kf + z_kf)/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf)) 

        v_k0 = (1j)*y_k0/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0))
        v_kf = (1j)*y_kf/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf))


        
        k0[0] = u_k0
        k0[1] = v_k0
        lf[0] = u_kf
        lf[1] = v_kf

        sol = odeintw(f,k0,t,args=(k,))
        kT = sol[-1,:]
        norm1 = np.linalg.norm(kT)
        #print(norm1)
        #print(norm1)
        #print(np.absolute(np.sum(np.conjugate(kT)*kT)))
        kT = kT/norm1
        #print(norm1)
        #print(np.absolute(np.sum(np.conjugate(kT)*lf)))
        #RF = RF - np.log(np.absolute(np.sum(np.conjugate(kT)*lf)))

        RF6[i] = RF6[i] - np.log(np.absolute(np.sum(np.conjugate(lf)*kT))**2)/L
        T[i] = Tf
    
print("100")
print(RF6)
    
plt.plot((T),(RF6),'-mD', markerfacecolor = 'none',label=r'$N = $'+str(L),linewidth=2, markersize = 8)



L = 300
RF7 =  [float(0.0) for x in range(l)]
T =  [float(0.0) for x in range(l)]


for i in range(0,l):
    
    Tf = (i*f1)/l + t0
    rate = (hf - h0)/Tf
    def h(t):
        return (h0 + rate*t)

    tStop = Tf
    tInc = 0.001
    t = np.arange(0., tStop, tInc)

    def f(y,t,q):
    #print(q)
    #print(len(y))
    #y = np.asarray(y)
    # unpack current values of y
    #Q, d, Omega = params  # unpack parameters
    #derivs = [omega,      # list of dy/dt=f functions -omega/Q + np.sin(theta) + d*np.cos(Omega*t)]
        derivs = [float(0.0) for x in range(2)]
    #print(kT[4])
    # derivs[0] =  (-1j)*( -2*(h(t) - J*np.cos(q))*y[0] - (1j)*(-2*chi*J*np.sin(q))*y[1] )
    # derivs[1] =  (-1j)*( +2*(h(t) - J*np.cos(q))*y[1] + (1j)*(-2*chi*J*np.sin(q))*y[0])
    
        derivs[0] =  2*(-1j)*( -(h(t) - J*np.cos(q))*y[0] - (1j)*(-chi*J*np.sin(q))*y[1] )
        derivs[1] =  2*(-1j)*( +(h(t) - J*np.cos(q))*y[1] + (1j)*(-chi*J*np.sin(q))*y[0])
    

    
    #print(len(derivs))
    
        return derivs



    for ni in range(1,L//2+1):
        #print(n)
        k = ((2*ni-1)*np.pi/L)
        #r=0

        epsilon_k0 = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - h0/J)**2) 
        epsilon_kf = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - hf/J)**2) 

        y_k0 = 2*chi*J*np.sin(k) + (0j)
        y_kf = 2*chi*J*np.sin(k) + (0j)

        z_k0 = 2*(h0 - J*np.cos(k)) 
        z_kf = 2*(hf - J*np.cos(k)) 

        u_k0 = (epsilon_k0 + z_k0)/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0)) 
        u_kf = (epsilon_kf + z_kf)/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf)) 

        v_k0 = (1j)*y_k0/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0))
        v_kf = (1j)*y_kf/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf))


        
        k0[0] = u_k0
        k0[1] = v_k0
        lf[0] = u_kf
        lf[1] = v_kf

        sol = odeintw(f,k0,t,args=(k,))
        kT = sol[-1,:]
        norm1 = np.linalg.norm(kT)
        #print(norm1)
        #print(norm1)
        #print(np.absolute(np.sum(np.conjugate(kT)*kT)))
        kT = kT/norm1
        #print(norm1)
        #print(np.absolute(np.sum(np.conjugate(kT)*lf)))
        #RF = RF - np.log(np.absolute(np.sum(np.conjugate(kT)*lf)))

        RF7[i] = RF7[i] - np.log(np.absolute(np.sum(np.conjugate(lf)*kT))**2)/L
        T[i] = Tf
    
print("300")
print(RF7)
    
plt.plot((T),(RF7),'-kD', markerfacecolor = 'none',label=r'$N = $'+str(L),linewidth=2, markersize = 8)

L = 500
RF8 =  [float(0.0) for x in range(l)]
T =  [float(0.0) for x in range(l)]


for i in range(0,l):
    
    Tf = (i*f1)/l + t0
    rate = (hf - h0)/Tf
    def h(t):
        return (h0 + rate*t)

    tStop = Tf
    tInc = 0.001
    t = np.arange(0., tStop, tInc)

    def f(y,t,q):
    #print(q)
    #print(len(y))
    #y = np.asarray(y)
    # unpack current values of y
    #Q, d, Omega = params  # unpack parameters
    #derivs = [omega,      # list of dy/dt=f functions -omega/Q + np.sin(theta) + d*np.cos(Omega*t)]
        derivs = [float(0.0) for x in range(2)]
    #print(kT[4])
    # derivs[0] =  (-1j)*( -2*(h(t) - J*np.cos(q))*y[0] - (1j)*(-2*chi*J*np.sin(q))*y[1] )
    # derivs[1] =  (-1j)*( +2*(h(t) - J*np.cos(q))*y[1] + (1j)*(-2*chi*J*np.sin(q))*y[0])
    
        derivs[0] =  2*(-1j)*( -(h(t) - J*np.cos(q))*y[0] - (1j)*(-chi*J*np.sin(q))*y[1] )
        derivs[1] =  2*(-1j)*( +(h(t) - J*np.cos(q))*y[1] + (1j)*(-chi*J*np.sin(q))*y[0])
    

    
    #print(len(derivs))
    
        return derivs



    for ni in range(1,L//2+1):
        #print(n)
        k = ((2*ni-1)*np.pi/L)
        #r=0

        epsilon_k0 = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - h0/J)**2) 
        epsilon_kf = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - hf/J)**2) 

        y_k0 = 2*chi*J*np.sin(k) + (0j)
        y_kf = 2*chi*J*np.sin(k) + (0j)

        z_k0 = 2*(h0 - J*np.cos(k)) 
        z_kf = 2*(hf - J*np.cos(k)) 

        u_k0 = (epsilon_k0 + z_k0)/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0)) 
        u_kf = (epsilon_kf + z_kf)/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf)) 

        v_k0 = (1j)*y_k0/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0))
        v_kf = (1j)*y_kf/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf))


        
        k0[0] = u_k0
        k0[1] = v_k0
        lf[0] = u_kf
        lf[1] = v_kf

        sol = odeintw(f,k0,t,args=(k,))
        kT = sol[-1,:]
        norm1 = np.linalg.norm(kT)
        #print(norm1)
        #print(norm1)
        #print(np.absolute(np.sum(np.conjugate(kT)*kT)))
        kT = kT/norm1
        #print(norm1)
        #print(np.absolute(np.sum(np.conjugate(kT)*lf)))
        #RF = RF - np.log(np.absolute(np.sum(np.conjugate(kT)*lf)))

        RF8[i] = RF8[i] - np.log(np.absolute(np.sum(np.conjugate(lf)*kT))**2)/L
        T[i] = Tf

print("500")    
print(RF8)

print(T)
    
plt.plot((T),(RF8),'-cD', markerfacecolor = 'none',label=r'$N = $'+str(L),linewidth=2, markersize = 8)


ax1.set_ylim(bottom=0)








# ax1.plot((T),(RF4),'-yo')#,label='L = '+str(L))
ax1.yaxis.get_offset_text().set_fontsize(30)
ax1.ticklabel_format(axis='y',style='sci',scilimits=(0,0), useMathText=True)
# ax1.set_ylim(bottom=0)
# ax_inset = fig.add_axes((.34, .4035, .55, .435))
# ax_inset.plot((TI),(RF1I),'-g',label='N = '+str(L-6),linewidth=3)
# ax_inset.plot((TI),(RF2I),'-b',label='N = '+str(L-4),linewidth=3)
# ax_inset.plot((TI),(RF3I),'-r',label='N = '+str(L-2),linewidth=3)
# ax_inset.plot((TI),(RF4I),'-y',label='N = '+str(L),linewidth=3)
# ax_inset.plot((TI),(RF5I),'--k',label='Finite Size Extrapolation',linewidth=3)

# ax_inset.plot(x,l1,'-m' ,label = r'$a/T^2$' ,linewidth=2)
# ax_inset.plot((TI),(RF4I),'-y',label='L = '+str(L),linewidth=3)
# ax_inset.yaxis.get_offset_text().set_fontsize(30)

leg = ax1.legend(prop={"size":25})
for label in (ax1.get_xticklabels() + ax1.get_yticklabels()):
	label.set_fontsize(30)
	
# leg = ax_inset.legend(prop={"size":30})
# for label in (ax_inset.get_xticklabels() + ax_inset.get_yticklabels()):
# 	label.set_fontsize(30)

# plt.plot(np.log2(T),np.log2(RF),'--ro')
# plt.plot((T),(RF1),'-go',label='L = '+str(L-6))
# plt.plot((T),(RF2),'-bo',label='L = '+str(L-4))
# plt.plot((T),(RF3),'-ro',label='L = '+str(L-2))
# plt.plot((T),(RF4),'-yo',label='L = '+str(L))

# plt.ticklabel_format(axis='y',style='sci',scilimits=(0,0))




ax1.set_xlabel(r'$T[J^{-1}]$',fontsize = 35)
ax1.set_ylabel(r'$f_N(T)$',fontsize = 40)
# ax_inset.set_xlabel(r'$T$',fontsize = 30)
# ax_inset.set_ylabel(r'$f(T)$',fontsize = 30)
# fig.suptitle( r'$J_z(t)$'+' ramps from '+str(Jz0)+' to ' +str(Jzf), fontsize=30, fontweight='bold')
#ax.set_title('axes title')

# ax_inset.legend(prop={'size':25})

print(c)
print(errors)
plt.show()


==> Codes/Fig_3_Code.py <==
from quspin.operators import hamiltonian # Hamiltonians and operators
from quspin.basis import spin_basis_1d # Hilbert space spin basis
import numpy as np # generic math functions
from time import time
from quspin.tools.measurements import ent_entropy, diag_ensemble
import matplotlib.pyplot as plt
from scipy.integrate import complex_ode, odeint
import math
from scipy.optimize import curve_fit
from odeintw import odeintw
fig = plt.figure()
ax = fig.add_subplot()

# This code performs a linear curve fit for the log log plot for the rate function vs ramp time to obtain f(T) in the thermoynamic limit 

J = 1.0
chi = 1
h0 = 1.1   # Initial magnetic field
hf = 0.9   # Final magnetic field


l = 5

T =  [float(0.0) for x in range(l)]

N1 = 2500   # System size
RF1 = [float(0.0) for x in range(l)]
n = 2
k0 = [float(0.0) for x in range(n)]   # The initial groundstate which will be time evolved
lf = [float(0.0) for x in range(n)]   # The final ground state whose overlap will be taken


# s = 25
s = 5
# e = 2
#T0 = 20
for i in range(0,l):
    
    #Tf =  T0 + i/10 
    Tf = 2**(i+s)
    rate = (hf - h0)/Tf
    def h(t):
        return (h0 + rate*t)

    tStop = Tf
    tInc = 0.001
    t = np.arange(0., tStop, tInc)

    def f(y,t,q):
    #print(q)
    #print(len(y))
    #y = np.asarray(y)
    # unpack current values of y
    #Q, d, Omega = params  # unpack parameters
    #derivs = [omega,      # list of dy/dt=f functions -omega/Q + np.sin(theta) + d*np.cos(Omega*t)]
        derivs = [float(0.0) for x in range(2)]
    #print(kT[4])
    # derivs[0] =  (-1j)*( -2*(h(t) - J*np.cos(q))*y[0] - (1j)*(-2*chi*J*np.sin(q))*y[1] )
    # derivs[1] =  (-1j)*( +2*(h(t) - J*np.cos(q))*y[1] + (1j)*(-2*chi*J*np.sin(q))*y[0])
    
        derivs[0] =  2*(-1j)*( -(h(t) - J*np.cos(q))*y[0] - (1j)*(-chi*J*np.sin(q))*y[1] )
        derivs[1] =  2*(-1j)*( +(h(t) - J*np.cos(q))*y[1] + (1j)*(-chi*J*np.sin(q))*y[0])
    

    
    #print(len(derivs))
    
        return derivs

    # print(Tf)

    for ni in range(1,N1//2+1):
        #print(n)
        k = ((2*ni-1)*np.pi/N1)
        #r=0

        epsilon_k0 = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - h0/J)**2) 
        epsilon_kf = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - hf/J)**2) 

        y_k0 = 2*chi*J*np.sin(k) + (0j)
        y_kf = 2*chi*J*np.sin(k) + (0j)

        z_k0 = 2*(h0 - J*np.cos(k)) 
        z_kf = 2*(hf - J*np.cos(k)) 

        u_k0 = (epsilon_k0 + z_k0)/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0)) 
        u_kf = (epsilon_kf + z_kf)/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf)) 

        v_k0 = (1j)*y_k0/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0))
        v_kf = (1j)*y_kf/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf))


        
        k0[0] = u_k0
        k0[1] = v_k0
        lf[0] = u_kf
        lf[1] = v_kf

        sol = odeintw(f,k0,t,args=(k,))
        kT = sol[-1,:]
        norm1 = np.linalg.norm(kT)
        #print(norm1)
        #print(norm1)
        #print(np.absolute(np.sum(np.conjugate(kT)*kT)))
        kT = kT/norm1
        #print(norm1)
        #print((1-np.absolute(np.sum(np.conjugate(kT)*lf)))*1000)
        #RF = RF - np.log(np.absolute(np.sum(np.conjugate(kT)*lf)))

        RF1[i] = RF1[i] - np.log(np.absolute(np.sum(np.conjugate(lf)*kT))**2)/(N1)
        T[i] =  Tf#np.log2(Tf)
    
    #print(E0-E00)
print("N_2500")
print(RF1)    
    

N2 = 3000   # System size
RF2 = [float(0.0) for x in range(l)]
n = 2
k0 = [float(0.0) for x in range(n)]   # The initial groundstate which will be time evolved
lf = [float(0.0) for x in range(n)]   # The final ground state whose overlap will be taken


# s = 25
#T0 = 20
for i in range(0,l):
    
    #Tf =  T0 + i/10 
    Tf = 2**(i+s)
    rate = (hf - h0)/Tf
    def h(t):
        return (h0 + rate*t)

    tStop = Tf
    tInc = 0.001
    t = np.arange(0., tStop, tInc)

    def f(y,t,q):
    #print(q)
    #print(len(y))
    #y = np.asarray(y)
    # unpack current values of y
    #Q, d, Omega = params  # unpack parameters
    #derivs = [omega,      # list of dy/dt=f functions -omega/Q + np.sin(theta) + d*np.cos(Omega*t)]
        derivs = [float(0.0) for x in range(2)]
    #print(kT[4])
    # derivs[0] =  (-1j)*( -2*(h(t) - J*np.cos(q))*y[0] - (1j)*(-2*chi*J*np.sin(q))*y[1] )
    # derivs[1] =  (-1j)*( +2*(h(t) - J*np.cos(q))*y[1] + (1j)*(-2*chi*J*np.sin(q))*y[0])
    
        derivs[0] =  2*(-1j)*( -(h(t) - J*np.cos(q))*y[0] - (1j)*(-chi*J*np.sin(q))*y[1] )
        derivs[1] =  2*(-1j)*( +(h(t) - J*np.cos(q))*y[1] + (1j)*(-chi*J*np.sin(q))*y[0])
    

    
    #print(len(derivs))
    
        return derivs

    # print(Tf)

    for ni in range(1,N2//2+1):
        #print(n)
        k = ((2*ni-1)*np.pi/N2)
        #r=0

        epsilon_k0 = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - h0/J)**2) 
        epsilon_kf = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - hf/J)**2) 

        y_k0 = 2*chi*J*np.sin(k) + (0j)
        y_kf = 2*chi*J*np.sin(k) + (0j)

        z_k0 = 2*(h0 - J*np.cos(k)) 
        z_kf = 2*(hf - J*np.cos(k)) 

        u_k0 = (epsilon_k0 + z_k0)/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0)) 
        u_kf = (epsilon_kf + z_kf)/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf)) 

        v_k0 = (1j)*y_k0/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0))
        v_kf = (1j)*y_kf/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf))


        
        k0[0] = u_k0
        k0[1] = v_k0
        lf[0] = u_kf
        lf[1] = v_kf

        sol = odeintw(f,k0,t,args=(k,))
        kT = sol[-1,:]
        norm1 = np.linalg.norm(kT)
        #print(norm1)
        #print(norm1)
        #print(np.absolute(np.sum(np.conjugate(kT)*kT)))
        kT = kT/norm1
        #print(norm1)
        #print((1-np.absolute(np.sum(np.conjugate(kT)*lf)))*1000)
        #RF = RF - np.log(np.absolute(np.sum(np.conjugate(kT)*lf)))

        RF2[i] = RF2[i] - np.log(np.absolute(np.sum(np.conjugate(lf)*kT))**2)/(N2)
        T[i] =  Tf#np.log2(Tf)
    
    #print(E0-E00)

print("N_3000")
print(RF2)    
    
N3 = 3500   # System size
RF3 = [float(0.0) for x in range(l)]
n = 2
k0 = [float(0.0) for x in range(n)]   # The initial groundstate which will be time evolved
lf = [float(0.0) for x in range(n)]   # The final ground state whose overlap will be taken


# s = 25
#T0 = 20
for i in range(0,l):
    
    #Tf =  T0 + i/10 
    Tf = 2**(i+s)
    rate = (hf - h0)/Tf
    def h(t):
        return (h0 + rate*t)

    tStop = Tf
    tInc = 0.001
    t = np.arange(0., tStop, tInc)

    def f(y,t,q):
    #print(q)
    #print(len(y))
    #y = np.asarray(y)
    # unpack current values of y
    #Q, d, Omega = params  # unpack parameters
    #derivs = [omega,      # list of dy/dt=f functions -omega/Q + np.sin(theta) + d*np.cos(Omega*t)]
        derivs = [float(0.0) for x in range(2)]
    #print(kT[4])
    # derivs[0] =  (-1j)*( -2*(h(t) - J*np.cos(q))*y[0] - (1j)*(-2*chi*J*np.sin(q))*y[1] )
    # derivs[1] =  (-1j)*( +2*(h(t) - J*np.cos(q))*y[1] + (1j)*(-2*chi*J*np.sin(q))*y[0])
    
        derivs[0] =  2*(-1j)*( -(h(t) - J*np.cos(q))*y[0] - (1j)*(-chi*J*np.sin(q))*y[1] )
        derivs[1] =  2*(-1j)*( +(h(t) - J*np.cos(q))*y[1] + (1j)*(-chi*J*np.sin(q))*y[0])
    

    
    #print(len(derivs))
    
        return derivs

    # print(Tf)

    for ni in range(1,N3//2+1):
        #print(n)
        k = ((2*ni-1)*np.pi/N3)
        #r=0

        epsilon_k0 = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - h0/J)**2) 
        epsilon_kf = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - hf/J)**2) 

        y_k0 = 2*chi*J*np.sin(k) + (0j)
        y_kf = 2*chi*J*np.sin(k) + (0j)

        z_k0 = 2*(h0 - J*np.cos(k)) 
        z_kf = 2*(hf - J*np.cos(k)) 

        u_k0 = (epsilon_k0 + z_k0)/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0)) 
        u_kf = (epsilon_kf + z_kf)/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf)) 

        v_k0 = (1j)*y_k0/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0))
        v_kf = (1j)*y_kf/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf))


        
        k0[0] = u_k0
        k0[1] = v_k0
        lf[0] = u_kf
        lf[1] = v_kf

        sol = odeintw(f,k0,t,args=(k,))
        kT = sol[-1,:]
        norm1 = np.linalg.norm(kT)
        #print(norm1)
        #print(norm1)
        #print(np.absolute(np.sum(np.conjugate(kT)*kT)))
        kT = kT/norm1
        #print(norm1)
        #print((1-np.absolute(np.sum(np.conjugate(kT)*lf)))*1000)
        #RF = RF - np.log(np.absolute(np.sum(np.conjugate(kT)*lf)))

        RF3[i] = RF3[i] - np.log(np.absolute(np.sum(np.conjugate(lf)*kT))**2)/(N3)
        T[i] =  Tf#np.log2(Tf)
       
    #print(E0-E00)
print("N_3500")
print(RF3)
     

N4 = 4000   # System size
RF4 = [float(0.0) for x in range(l)]
n = 2
k0 = [float(0.0) for x in range(n)]   # The initial groundstate which will be time evolved
lf = [float(0.0) for x in range(n)]   # The final ground state whose overlap will be taken


# s = 25
#T0 = 20
for i in range(0,l):
    
    #Tf =  T0 + i/10 
    Tf = 2**(i+s)
    rate = (hf - h0)/Tf
    def h(t):
        return (h0 + rate*t)

    tStop = Tf
    tInc = 0.001
    t = np.arange(0., tStop, tInc)

    def f(y,t,q):
    #print(q)
    #print(len(y))
    #y = np.asarray(y)
    # unpack current values of y
    #Q, d, Omega = params  # unpack parameters
    #derivs = [omega,      # list of dy/dt=f functions -omega/Q + np.sin(theta) + d*np.cos(Omega*t)]
        derivs = [float(0.0) for x in range(2)]
    #print(kT[4])
    # derivs[0] =  (-1j)*( -2*(h(t) - J*np.cos(q))*y[0] - (1j)*(-2*chi*J*np.sin(q))*y[1] )
    # derivs[1] =  (-1j)*( +2*(h(t) - J*np.cos(q))*y[1] + (1j)*(-2*chi*J*np.sin(q))*y[0])
    
        derivs[0] =  2*(-1j)*( -(h(t) - J*np.cos(q))*y[0] - (1j)*(-chi*J*np.sin(q))*y[1] )
        derivs[1] =  2*(-1j)*( +(h(t) - J*np.cos(q))*y[1] + (1j)*(-chi*J*np.sin(q))*y[0])
    

    
    #print(len(derivs))
    
        return derivs

    # print(Tf)

    for ni in range(1,N4//2+1):
        #print(n)
        k = ((2*ni-1)*np.pi/N4)
        #r=0

        epsilon_k0 = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - h0/J)**2) 
        epsilon_kf = 2*J*np.sqrt((chi*np.sin(k))**2 + (np.cos(k) - hf/J)**2) 

        y_k0 = 2*chi*J*np.sin(k) + (0j)
        y_kf = 2*chi*J*np.sin(k) + (0j)

        z_k0 = 2*(h0 - J*np.cos(k)) 
        z_kf = 2*(hf - J*np.cos(k)) 

        u_k0 = (epsilon_k0 + z_k0)/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0)) 
        u_kf = (epsilon_kf + z_kf)/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf)) 

        v_k0 = (1j)*y_k0/np.sqrt(2*epsilon_k0*(epsilon_k0 + z_k0))
        v_kf = (1j)*y_kf/np.sqrt(2*epsilon_kf*(epsilon_kf + z_kf))


        
        k0[0] = u_k0
        k0[1] = v_k0
        lf[0] = u_kf
        lf[1] = v_kf

        sol = odeintw(f,k0,t,args=(k,))
        kT = sol[-1,:]
        norm1 = np.linalg.norm(kT)
        #print(norm1)
        #print(norm1)
        #print(np.absolute(np.sum(np.conjugate(kT)*kT)))
        kT = kT/norm1
        #print(norm1)
        #print((1-np.absolute(np.sum(np.conjugate(kT)*lf)))*1000)
        #RF = RF - np.log(np.absolute(np.sum(np.conjugate(kT)*lf)))

        RF4[i] = RF4[i] - np.log(np.absolute(np.sum(np.conjugate(lf)*kT))**2)/(N4)
        T[i] =  Tf#np.log2(Tf)
    
        
    #print(E0-E00)
print("N_4000")
print(RF4)
    

RF5 = [float(0.0) for x in range(l)]
print(T)

Size = [N1, N2, N3, N4]


def funcI(z,d,e,f):
    return d + e/z + f/(z)**2
# x = np.linspace(10,24,1000)

for i in range(0,l):

    RF = [RF1[i], RF2[i], RF3[i], RF4[i]]
    valuesI,errorsI = curve_fit(funcI,Size,RF)
    d,e,f = valuesI

    # lI = d + e/x + f/(x)**2 
    RF5[i] = d
    print(d)


def func(z,a):
    return a/np.sqrt(z)

values,errors = curve_fit(func,(T),(RF5))

x = np.linspace(min(T),max(T),200)
c= values
#l1 = c/np.cbrt(x**2) 
l1 = c/np.sqrt(x) 

# print(c)
# print(errors)


plt.loglog(x,l1,'-m',label = r'$a/\sqrt{T}$', linewidth=5)
plt.loglog(T,RF1,'--ro', label=r'$N = $'+str(N1), linewidth=3, markersize = 10)
plt.loglog(T,RF2,'--bo', label=r'$N = $'+str(N2), linewidth=3, markersize = 10)
plt.loglog(T,RF3,'--go', label=r'$N = $'+str(N3), linewidth=3, markersize = 10)
plt.loglog(T,RF4,'--yo', label=r'$N = $'+str(N4), linewidth=3, markersize = 10)
plt.loglog(T,RF5,'--ko', label=r'$N = $'+r'$\infty$', linewidth=3, markersize = 10)

plt.legend(prop={'size':40})
ax.set_xlabel(r'$T[J^{-1}]$',fontsize = 30)
ax.set_ylabel(r'$f_N(T)$',fontsize = 40)

leg = ax.legend(prop={"size":30})

for label in (ax.get_xticklabels() + ax.get_yticklabels()):
	label.set_fontsize(30)

# plt.annotate('Slope = '+ str(round(d,4))+ '$\u00B1$' + str(round(errors[1][1],5)),xy = (5.5,-26), xytext=(1,-14),fontsize = 30,fontweight='bold')
#fig.suptitle(r'$J_z(t)$'+' ramps from '+str(Jz0)+' to '+str(Jzf), fontsize=40, fontweight='bold')
#ax.set_title('axes title')

plt.show()

# plt.loglog(x,l1,'-m',label = r'$a/\sqrt{T}$', linewidth=5)
# plt.loglog(T,RF1,'--ro', label='N = '+str(N1), linewidth=3, markersize = 10)
# plt.loglog(T,RF2,'--bo', label='N = '+str(N2), linewidth=3, markersize = 10)
# plt.loglog(T,RF3,'--go', label='N = '+str(N3), linewidth=3, markersize = 10)
# plt.loglog(T,RF4,'--yo', label='N = '+str(N4), linewidth=3, markersize = 10)

# plt.legend(prop={'size':40})
# ax.set_xlabel(r'$T$',fontsize = 40)
# ax.set_ylabel(r'$f_N(T)$',fontsize = 40)

# leg = ax.legend(prop={"size":30})

# for label in (ax.get_xticklabels() + ax.get_yticklabels()):
# 	label.set_fontsize(30)

# # plt.annotate('Slope = '+ str(round(d,4))+ '$\u00B1$' + str(round(errors[1][1],5)),xy = (5.5,-26), xytext=(1,-14),fontsize = 30,fontweight='bold')
# #fig.suptitle(r'$J_z(t)$'+' ramps from '+str(Jz0)+' to '+str(Jzf), fontsize=40, fontweight='bold')
# #ax.set_title('axes title')

# plt.show()

# values,errors = curve_fit(func,np.log2(T),np.log2(RF))

# x = np.linspace(np.log(e**s),np.log(e**(l-1+s)),200)
# c,d= values
# #l1 = c/np.cbrt(x**2) 
# l1 = c + x*d 


# leg = ax.legend(prop={"size":30})

# for label in (ax.get_xticklabels() + ax.get_yticklabels()):
# 	label.set_fontsize(20)



# print(c,d)
# print(errors)
# plt.plot(x,l1,'-b',label = 'Line Fit')




# # plt.plot(np.log2(T),np.log2(RF),'--ro',label='N = '+str(N))

# plt.plot(np.log(T),np.log(RF),'--ro',label='N = '+str(N))

# #leg = ax.legend(prop={"size":64})
# plt.annotate('Slope = '+ str(round(d,4))+ '$\u00B1$' + str(round(errors[1][1],6)),xy = (5.5,-26), xytext=(4.5,-25),fontsize = 30,fontweight='bold')
# ax.set_xlabel(r'$\log_2(T)$',fontsize = 30)
# ax.set_ylabel(r'$\log_2(f(T))$',fontsize = 30)
# fig.suptitle(r'$h$'+' ranges from '+str(h0)+' to '+str(hf), fontsize=30, fontweight='bold')
# #ax.set_title('axes title')
# plt.legend(prop={'size':30})
# plt.show()

==> Codes/Fig_4_Code.py <==
from quspin.operators import hamiltonian # Hamiltonians and operators
from quspin.basis import spin_basis_1d # Hilbert space spin basis
import numpy as np # generic math functions
from time import time
from quspin.tools.measurements import ent_entropy, diag_ensemble
import matplotlib.pyplot as plt
from scipy.integrate import complex_ode, odeint
import math
from scipy.optimize import curve_fit
from odeintw import odeintw
fig = plt.figure()
ax = fig.add_subplot()


# This code gives the rate functions for Luttinger Liquid, i.e XXZ model in the XY phase.

def logToFile(message, filename):
    print(message)
    with open(filename, 'a') as file:   # 'w' instead of 'a' means overwrite. 'a' means append
        #timestamp = '[' + datetime.now().strftime("%d.%m.%y_%H.%M.%S") + ']'
        file.write(str(message) + '\n')




l = 11-1
# l = 2
Jz0 = -0.1
Jzf = +0.1
Jxy = +1.0*-1

# kappa0 = 1 + (np.pi/2)*(Jxy/Jz0)
# kappa0 = 1 + (np.pi/2)*(Jxy/Jzf)
# alpha0 = (np.pi/2)*(kappa0 + 1 - np.sqrt())
# alphaf = (np.pi/2)

def alpha(J):

    kappa = (np.pi/2)*(Jxy/J)
    if J<0:
        return (kappa + 1 - np.sqrt(kappa*(kappa+2)))*0.5
    if J>0:
        return (kappa + 1 + np.sqrt(kappa*(kappa+2)))*0.5
    if J==0:
        return 0
vF = Jxy # Fermi Velocity
omega = vF



Normalization0 = np.sqrt(np.sqrt(1-4*alpha(Jz0)**2))
Normalizationf = np.sqrt(np.sqrt(1-4*alpha(Jzf)**2))

RF1 =  np.zeros(l,dtype=float)# [float(0.0) for x in range(l)]
RF2 =  np.zeros(l,dtype=float)# [float(0.0) for x in range(l)]
RF3 =  np.zeros(l,dtype=float)# [float(0.0) for x in range(l)]
RF4 =  np.zeros(l,dtype=float)# [float(0.0) for x in range(l)]
T = np.zeros(l,dtype=float) #[float(0.0) for x in range(l)]

N1 = 1000   # Truncated Syatem size
N2 = 1200
N3 = 1400
N4 = 1600
n = 8   # No. of terms from the wavefunction we consider in the problem


# Make time array for solution

k0 = [float(0.0) for x in range(n)]   # The initial groundstate which will be time evolved
lf = [float(0.0) for x in range(n)]   # The final ground state whose overlap will be taken

for i in range(0,n):
    k0[i] = (((-alpha(Jz0))**i)*np.sqrt(math.factorial(2*i))/math.factorial(i))*Normalization0 + (0j)
    lf[i] = (((-alpha(Jzf))**i)*np.sqrt(math.factorial(2*i))/math.factorial(i))*Normalizationf + (0j)




# sol = odeintw(f,k0,t)  #complex_ode(f)




# kT = sol[-1,:]
# norm1 = np.linalg.norm(kT)
# kT = kT/norm1

# O = (np.absolute(np.sum(np.conjugate(kT)*lf)))**2
# print(O)

for i in range(0,l):

    Tf = 2**(i/2)
    # Tf = 4 + i*4
    tStop = Tf
    tInc = 0.001
    t = np.arange(0., tStop, tInc)

    rate = (Jzf-Jz0)/Tf

    # print(Tf)
    def delta(t):
        return (Jz0 + rate*t)*2/np.pi     # The 2pi is from the difference between Giamarchi and Cazalilla


    def f(y,t,q):
    #print(q)
    #print(len(y))
    #y = np.asarray(y)
    # unpack current values of y
    #Q, d, Omega = params  # unpack parameters
    #derivs = [omega,      # list of dy/dt=f functions -omega/Q + np.sin(theta) + d*np.cos(Omega*t)]
        derivs = np.zeros(n,dtype=complex)#[float(0.0) for x in range(n)]
        #print(kT[4])
        derivs[0] =  (-1j)*q*(delta(t)/2)*(np.sqrt(2))*y[1]
        derivs[n-1] =  (-1j)*q*(delta(t)/2)*(np.sqrt((2*(n-1))*(2*(n-1)-1)))*y[n-2] + (-1j)*q*(omega + delta(t))*(2*(n-1))*y[n-1]
        for i in range(1,n-1):
            derivs[i] =  (-1j)*q*(delta(t)/2)*(np.sqrt((2*i)*(2*i-1)))*y[i-1] + (-1j)*q*(omega + delta(t))*(2*i)*y[i] + (-1j)*q*(delta(t)/2)*(np.sqrt((2*i+2)*(2*i+1)))*y[i+1]


        
        #print(len(derivs))
        
        return derivs


    for ni in range(1,N1//2+1):
#print(n)
        q = ((2*np.pi/N1))*ni
        #r=0
        sol = odeintw(f,k0,t,args=(q,))
        kT = sol[-1,:]
        norm1 = np.linalg.norm(kT)
        #print(norm1)
        #print(np.absolute(np.sum(np.conjugate(kT)*kT)))
        kT = kT/norm1
        RF1[i] = RF1[i] - np.log(np.absolute(np.sum(np.conjugate(kT)*lf))**2)*2/N1  
        T[i] = Tf #np.log2(Tf)
    # print(RF1[i])
    # print("1000")

print("N_1000")
print(RF1)


for i in range(0,l):

    Tf = 2**(i/2)
    # Tf = 4 + i*4
    tStop = Tf
    tInc = 0.001
    t = np.arange(0., tStop, tInc)

    rate = (Jzf-Jz0)/Tf

    # print(Tf)
    def delta(t):
        return (Jz0 + rate*t)*2/np.pi     # The 2pi is from the difference between Giamarchi and Cazalilla


    def f(y,t,q):
    #print(q)
    #print(len(y))
    #y = np.asarray(y)
    # unpack current values of y
    #Q, d, Omega = params  # unpack parameters
    #derivs = [omega,      # list of dy/dt=f functions -omega/Q + np.sin(theta) + d*np.cos(Omega*t)]
        derivs = np.zeros(n,dtype=complex)#[float(0.0) for x in range(n)]
        #print(kT[4])
        derivs[0] =  (-1j)*q*(delta(t)/2)*(np.sqrt(2))*y[1]
        derivs[n-1] =  (-1j)*q*(delta(t)/2)*(np.sqrt((2*(n-1))*(2*(n-1)-1)))*y[n-2] + (-1j)*q*(omega + delta(t))*(2*(n-1))*y[n-1]
        for i in range(1,n-1):
            derivs[i] =  (-1j)*q*(delta(t)/2)*(np.sqrt((2*i)*(2*i-1)))*y[i-1] + (-1j)*q*(omega + delta(t))*(2*i)*y[i] + (-1j)*q*(delta(t)/2)*(np.sqrt((2*i+2)*(2*i+1)))*y[i+1]


        
        #print(len(derivs))
        
        return derivs


    for ni in range(1,N2//2+1):
#print(n)
        q = ((2*np.pi/N2))*ni
        #r=0
        sol = odeintw(f,k0,t,args=(q,))
        kT = sol[-1,:]
        norm1 = np.linalg.norm(kT)
        #print(norm1)
        #print(np.absolute(np.sum(np.conjugate(kT)*kT)))
        kT = kT/norm1
        RF2[i] = RF2[i] - np.log(np.absolute(np.sum(np.conjugate(kT)*lf))**2)*2/N2  
        T[i] = Tf #np.log2(Tf)
    # print(RF2[i])
    # print("1200")

print("N_1200")
print(RF2)

for i in range(0,l):

    Tf = 2**(i/2)
    # Tf = 4 + i*4
    tStop = Tf
    tInc = 0.001
    t = np.arange(0., tStop, tInc)

    rate = (Jzf-Jz0)/Tf

    # print(Tf)
    def delta(t):
        return (Jz0 + rate*t)*2/np.pi     # The 2pi is from the difference between Giamarchi and Cazalilla


    def f(y,t,q):
    #print(q)
    #print(len(y))
    #y = np.asarray(y)
    # unpack current values of y
    #Q, d, Omega = params  # unpack parameters
    #derivs = [omega,      # list of dy/dt=f functions -omega/Q + np.sin(theta) + d*np.cos(Omega*t)]
        derivs = np.zeros(n,dtype=complex)#[float(0.0) for x in range(n)]
        #print(kT[4])
        derivs[0] =  (-1j)*q*(delta(t)/2)*(np.sqrt(2))*y[1]
        derivs[n-1] =  (-1j)*q*(delta(t)/2)*(np.sqrt((2*(n-1))*(2*(n-1)-1)))*y[n-2] + (-1j)*q*(omega + delta(t))*(2*(n-1))*y[n-1]
        for i in range(1,n-1):
            derivs[i] =  (-1j)*q*(delta(t)/2)*(np.sqrt((2*i)*(2*i-1)))*y[i-1] + (-1j)*q*(omega + delta(t))*(2*i)*y[i] + (-1j)*q*(delta(t)/2)*(np.sqrt((2*i+2)*(2*i+1)))*y[i+1]


        
        #print(len(derivs))
        
        return derivs


    for ni in range(1,N3//2+1):
#print(n)
        q = ((2*np.pi/N3))*ni
        #r=0
        sol = odeintw(f,k0,t,args=(q,))
        kT = sol[-1,:]
        norm1 = np.linalg.norm(kT)
        #print(norm1)
        #print(np.absolute(np.sum(np.conjugate(kT)*kT)))
        kT = kT/norm1
        RF3[i] = RF3[i] - np.log(np.absolute(np.sum(np.conjugate(kT)*lf))**2)*2/N3  
        T[i] = Tf #np.log2(Tf)
    # print(RF3[i])
    # print("1400")

print("N_1400")
print(RF3)    

for i in range(0,l):

    Tf = 2**(i/2)
    # Tf = 4 + i*4
    tStop = Tf
    tInc = 0.001
    t = np.arange(0., tStop, tInc)

    rate = (Jzf-Jz0)/Tf

    # print(Tf)
    def delta(t):
        return (Jz0 + rate*t)*2/np.pi     # The 2pi is from the difference between Giamarchi and Cazalilla


    def f(y,t,q):
    #print(q)
    #print(len(y))
    #y = np.asarray(y)
    # unpack current values of y
    #Q, d, Omega = params  # unpack parameters
    #derivs = [omega,      # list of dy/dt=f functions -omega/Q + np.sin(theta) + d*np.cos(Omega*t)]
        derivs = np.zeros(n,dtype=complex)#[float(0.0) for x in range(n)]
        #print(kT[4])
        derivs[0] =  (-1j)*q*(delta(t)/2)*(np.sqrt(2))*y[1]
        derivs[n-1] =  (-1j)*q*(delta(t)/2)*(np.sqrt((2*(n-1))*(2*(n-1)-1)))*y[n-2] + (-1j)*q*(omega + delta(t))*(2*(n-1))*y[n-1]
        for i in range(1,n-1):
            derivs[i] =  (-1j)*q*(delta(t)/2)*(np.sqrt((2*i)*(2*i-1)))*y[i-1] + (-1j)*q*(omega + delta(t))*(2*i)*y[i] + (-1j)*q*(delta(t)/2)*(np.sqrt((2*i+2)*(2*i+1)))*y[i+1]


        
        #print(len(derivs))
        
        return derivs


    for ni in range(1,N4//2+1):
#print(n)
        q = ((2*np.pi/N4))*ni
        #r=0
        sol = odeintw(f,k0,t,args=(q,))
        kT = sol[-1,:]
        norm1 = np.linalg.norm(kT)
        #print(norm1)
        #print(np.absolute(np.sum(np.conjugate(kT)*kT)))
        kT = kT/norm1
        RF4[i] = RF4[i] - np.log(np.absolute(np.sum(np.conjugate(kT)*lf))**2)*2/N4  
        T[i] = Tf #np.log2(Tf)
    

  # The 2 is to account for the doublng of the Hilbert space
print("N_1600")
print(RF4)
    
print("T")
print(T)


RF5 = [float(0.0) for x in range(l)]

Size = [N1, N2, N3, N4]

def funcI(z,d,e,f):
    return d + e/z + f/(z)**2
# x = np.linspace(10,24,1000)

for i in range(0,l):

    RF = [RF1[i], RF2[i], RF3[i], RF4[i]]
    valuesI,errorsI = curve_fit(funcI,Size,RF)
    d,e,f = valuesI

    # lI = d + e/x + f/(x)**2 
    RF5[i] = d
    print(d)

def func(z,a):
    return a/z

# leg = ax.legend(prop={"size":20})

for label in (ax.get_xticklabels() + ax.get_yticklabels()):
	label.set_fontsize(30)


values,errors = curve_fit(func,(T),(RF5))

x = np.linspace(min(T),max(T),200)
c= values
#l1 = c/np.cbrt(x**2) 
l1 = c/x 

print(c)
print(errors)
plt.loglog(x,l1,'-m',label = r'$a/T$', linewidth=5)




plt.loglog(T,RF1,'--ro',label=r'$N = $'+str(N1), linewidth=3, markersize = 10)
plt.loglog(T,RF2,'--bo',label=r'$N = $'+str(N2), linewidth=3, markersize = 10)
plt.loglog(T,RF3,'--go',label=r'$N = $'+str(N3), linewidth=3, markersize = 10)
plt.loglog(T,RF4,'--yo',label=r'$N = $'+str(N4), linewidth=3, markersize = 10)
plt.loglog(T,RF5,'--ko',label=r'$N = $'+r'$\infty$', linewidth=3, markersize = 10)
plt.legend(prop={'size':25})
ax.set_xlabel(r'$T[\omega^{-1}]$',fontsize = 30)
ax.set_ylabel(r'$f_N(T)$',fontsize = 40)
# plt.annotate('Slope = '+ str(round(d,4))+ '$\u00B1$' + str(round(errors[1][1],5)),xy = (5.5,-26), xytext=(1,-14),fontsize = 30,fontweight='bold')
#fig.suptitle(r'$J_z(t)$'+' ramps from '+str(Jz0)+' to '+str(Jzf), fontsize=40, fontweight='bold')
#ax.set_title('axes title')

plt.show()

# np.savetxt("LL_RF.txt",T)
# np.savetxt("LL_RF.txt",RF)
# logToFile(T,"LL_RF.txt")
# logToFile(RF,"LL_RF.txt")
# np.savetxt("LL_RF.txt",T)



# file = open("file2.txt", "w+")
 
# # Saving the 2D array in a text file
# content = str(T)
# file.write(content)
# file.close()
















#print(-np.log(O))
# print(np.absolute(np.sum(np.conjugate(kT)*kT)))
# print(np.absolute(np.sum(np.conjugate(lf)*lf)))
# print(np.absolute(np.sum(np.conjugate(k0)*k0)))


# print(k0)
# print(lf)

# print(Normalization0)
# print(Normalizationf)
# print(alpha(Jz0))
# print(alpha(Jzf))
















# #
# ##### define model parameters #####
# L = 10 # system size
# hz=0.01 # z external field
# Jxy = 1.0 # xy interaction
# Jzz_0 = -0.5 # zz interaction
# Jzz_f = 2.5
# vs=np.logspace(-2.0, 0.0, num=20, base=10)


# global v # declare ramp speed v a global variable
# ##### set up Heisenberg Hamiltonian with linearly varying zz-interaction #####
# # define linear ramp function
# # v = 1/2/2/2/2/2/2/2 # declare ramp speed variable
# # def ramp(t):
# #     return (+0.5 + v*t)
# # ramp_args=[]

# #ti = time() # get start time



# # compute basis in the 0-total magnetisation sector (requires L even)
# # basis = spin_basis_1d(L,pauli=False)
# # # define operators with OBC using site-coupling lists
# # J_zz = [[Jzz_0,i,i+1] for i in range(L-1)] # OBC
# # J_xy = [[Jxy/2.0,i,i+1] for i in range(L-1)] # OBC
# # # static and dynamic lists
# # static = [["+-",J_xy],["-+",J_xy]]
# # dynamic =[["zz",J_zz,ramp,ramp_args]]
# # # compute the time-dependent Heisenberg Hamiltonian
# # H_XXZ = hamiltonian(static,dynamic,basis=basis,dtype=np.float64,check_symm = False)




# # ##### various exact diagonalisation routines #####
# # # calculate entire spectrum only
# # #E=H_XXZ.eigvalsh()
# # # calculate full eigensystem
# # #E,V=H_XXZ.eigh()
# # # calculate minimum and maximum energy only
# # Emin0,Emax0=H_XXZ.eigsh(time=0.0, k=2,which="BE",maxiter=1E4,return_eigenvectors=False)
# # # calculate the eigenstate closest to energy E_star

# # E0,psi_0=H_XXZ.eigsh(time = 0.0,k=1,sigma=Emin0-1,maxiter=1E4)
# # #psi_0 = psi_0.reshape((-1,))
# # norm = np.linalg.norm(psi_0)
# # psi_0 = psi_0/norm

# # # determine total ramp time
# # t_f = 2.0/v
# # # time-evolve state from time 0. 0 to time t_f
# # psi = H_XXZ.evolve(psi_0, 0.0 ,t_f)
# # norm1 = np.linalg.norm(psi)
# # psi = psi/norm1
# # EminF,EmaxF=H_XXZ.eigsh(time=t_f, k=2,which="BE",maxiter=1E4,return_eigenvectors=False)
# # # calculate the eigenstate closest to energy E_star

# # E00,psi_0f=H_XXZ.eigsh(time = t_f,k=1,sigma=EminF-1,maxiter=1E4)
# # #psi_0f = psi_0.reshape((-1,))



# # norm2 = np.linalg.norm(psi_0f)
# # psi_0f = psi_0f/norm2
# # # print(psi)
# # # print(psi_0f)
# # print(-np.log(np.absolute(np.sum(psi.conjugate() * psi_0f)))/L)
# l=10

# t_f = 2**l
# # v = 4/t_f



# O =  [float(0.0) for x in range(t_f)]
# #EEGST =  [float(0.0) for x in range(t_f)]
# T =  [float(0.0) for x in range(t_f)]

# # compute basis in the 0-total magnetisation sector (requires L even)
# basis = spin_basis_1d(L,pauli=False)
# # define operators with OBC using site-coupling lists
# J_zz0 = [[Jzz_0,i,i+1] for i in range(L-1)] # OBC
# J_zzf = [[Jzz_f,i,i+1] for i in range(L-1)] # OBC

# J_xy = [[Jxy/2.0,i,i+1] for i in range(L-1)] # OBC
# h_z=[[hz,i] for i in range(1)]
# # static and dynamic lists


# static0 = [["+-",J_xy],["-+",J_xy],["z",h_z],["zz",J_zz0]]
# staticf = [["+-",J_xy],["-+",J_xy],["z",h_z],["zz",J_zzf]]
# dynamic =[]
# # compute the time-dependent Heisenberg Hamiltonian
# H_XXZ0 = hamiltonian(static0,dynamic,basis=basis,dtype=np.float64,check_symm = False)
# H_XXZf = hamiltonian(staticf,dynamic,basis=basis,dtype=np.float64,check_symm = False)
# Emin0,Emax0=H_XXZ0.eigsh(time=0.0, k=2,which="BE",maxiter=1E4,return_eigenvectors=False)
# # calculate the eigenstate closest to energy E_star

# E0,psi_0=H_XXZ0.eigsh(time = 0.0,k=1,sigma=Emin0-1,maxiter=1E4)
# #psi_0 = psi_0.reshape((-1,))
# norm = np.linalg.norm(psi_0)
# psi_0 = psi_0/norm

# psi = psi_0

# psi = H_XXZf.evolve(psi, 0 ,10)
# norm1 = np.linalg.norm(psi)
# psi = psi/norm1
# EminF,EmaxF=H_XXZf.eigsh(time=0.0, k=2,which="BE",maxiter=1E4,return_eigenvectors=False)
# # calculate the eigenstate closest to energy E_star

# E00,psi_0f=H_XXZf.eigsh(time = 0.0,k=1,sigma=EminF-1,maxiter=1E4)
# #psi_0f = psi_0.reshape((-1,))



# norm2 = np.linalg.norm(psi_0f)
# psi_0f = psi_0f/norm2

# O1 = (np.absolute(np.sum(psi_0f.conjugate() * psi_0)))
# O2 = (np.absolute(np.sum(psi_0f.conjugate() * psi)))

# print(O1,O2)

# #for i in range(0,t_f): 
    
    
# #ti = time() # get start time




# #     psi = H_XXZf.evolve(psi, i ,i+1)
# #     norm1 = np.linalg.norm(psi)
# #     psi = psi/norm1
# #     EminF,EmaxF=H_XXZf.eigsh(time=0.0, k=2,which="BE",maxiter=1E4,return_eigenvectors=False)
# # # calculate the eigenstate closest to energy E_star

# #     E00,psi_0f=H_XXZf.eigsh(time = 0.0,k=1,sigma=EminF-1,maxiter=1E4)
# # #psi_0f = psi_0.reshape((-1,))



# #     norm2 = np.linalg.norm(psi_0f)
# #     psi_0f = psi_0f/norm2
#     #subsys = range(basis.L//2) # define subsystem
    
#     # O[i] = (np.absolute(np.sum(psi_0f.conjugate() * psi)))
#     # # EET[i] = ent_entropy(psi,basis,chain_subsys=subsys)["Sent"]
#     # # EEGST[i] = ent_entropy(psi_0f,basis,chain_subsys=subsys)["Sent"]
#     # T[i] = i
#     # calculate entanglement entropy
    






# # plt.plot(T,O,'--ro',label = 'Overlap of time evolved G.S')
# # #plt.plot(T,EEGST,'--bo',label = 'E.E of instantaneous G.S')
# # ax.set_xlabel('Time')
# # ax.set_ylabel('Bipartite E.E')
# # fig.suptitle('L=10, Jxy = 1.0, Jz goes from -0.5 to -1.5, h_z=0.01, T = 1024', fontsize=14, fontweight='bold')
# # #ax.set_title('axes title')
# # plt.legend()
# # plt.show()


==> Codes/Fig_5_Code.py <==
from quspin.operators import hamiltonian # Hamiltonians and operators
from quspin.basis import spin_basis_1d # Hilbert space spin basis
import numpy as np # generic math functions
from time import time
from quspin.tools.measurements import ent_entropy, diag_ensemble
import matplotlib.pyplot as plt
from scipy.optimize import curve_fit
# fig = plt.figure()
# ax = fig.add_subplot()


# This code gives the rate functions f(T) vs T for the XXZ model for 4 different system sizes.


hz=0.01*0 # z external field
Jxy = -1.0 # xy interaction
Jzz_0 = -1.0 # zz interaction
vs=np.logspace(-2.0, 0.0, num=20, base=10)


Jz0 = -7.4
Jzf = -7.6

# T close to L regime
l = 80
f1 = 10

# l = 15
# s = 10

RF1 =  [float(0.0) for x in range(l)]
RF2 =  [float(0.0) for x in range(l)]
RF3 =  [float(0.0) for x in range(l)]
# RF4 =  [float(0.0) for x in range(l)]

T =  [float(0.0) for x in range(l)]
t0 = 0.01

L = 16
print(L)
for k in range(0,l): 
    
    
    t_f = t0 + k*f1/l
    rg = (Jzf - Jz0)/t_f

    def ramp_g(t):
        return (Jz0 + rg*t)
    ramp_args=[]

    #basis = spin_basis_1d(L,pauli=False)
    # basis = spin_basis_1d(L,pauli=False,zblock = +1,pblock = +1,kblock = 0)
    basis = spin_basis_1d(L,pauli=False,Nup=L//2,pblock = +1,zblock = +1)
    
    J_zz = [[Jzz_0,i,(i+1)%L] for i in range(L)] # PBC
    J_xy = [[Jxy/2.0,i,(i+1)%L] for i in range(L)] # PBC
    # J_zz = [[Jzz_0,i,i+1] for i in range(L-1)] # OBC
    # J_xy = [[Jxy/2.0,i,i+1] for i in range(L-1)] # OBC
    h_z=[[-hz*2,i] for i in range(L)]
# static and dynamic lists
    static = [["+-",J_xy],["-+",J_xy],["z",h_z]]
    static2 = [["+-",J_xy],["-+",J_xy]]
    dynamic =[["zz",J_zz,ramp_g,ramp_args]]
# compute the time-dependent Heisenberg Hamiltonian
    H_XXZ = hamiltonian(static,dynamic,basis=basis,dtype=np.float64,check_symm = False)
    H_XXZ_D = hamiltonian(static2,dynamic,basis=basis,dtype=np.float64,check_symm = False)
    E0,psi_0=H_XXZ.eigsh(time = 0.0,k=1,which = "SA",maxiter=1E6)
    

    E00,psi_0f=H_XXZ.eigsh(time = t_f,k=1,which = "SA",maxiter=1E6)



    norm = np.linalg.norm(psi_0)
    psi_0 = psi_0/norm

    norm = np.linalg.norm(psi_0f)
    psi_0f = psi_0f/norm

    psi = H_XXZ_D.evolve(psi_0, 0.0 ,t_f)
    norm = np.linalg.norm(psi)
    psi = psi/norm


    # norm2 = np.linalg.norm(psi_0f)
    # psi_0f = psi_0f/norm2
    RF1[k] = -np.log(np.absolute(np.sum(np.conjugate(psi) * psi_0f))**2)/L
    T[k] = (t_f)

    #print(E0-E00)

L = L+2
print(L)
for k in range(0,l): 
    
    
    t_f = t0 + k*f1/l
    rg = (Jzf - Jz0)/t_f

    def ramp_g(t):
        return (Jz0 + rg*t)
    ramp_args=[]

    #basis = spin_basis_1d(L,pauli=False)
    # basis = spin_basis_1d(L,pauli=False,zblock = +1,pblock = +1,kblock = 0)
    basis = spin_basis_1d(L,pauli=False,Nup=L//2,pblock = +1,zblock = +1)
    
    J_zz = [[Jzz_0,i,(i+1)%L] for i in range(L)] # PBC
    J_xy = [[Jxy/2.0,i,(i+1)%L] for i in range(L)] # PBC
    # J_zz = [[Jzz_0,i,i+1] for i in range(L-1)] # OBC
    # J_xy = [[Jxy/2.0,i,i+1] for i in range(L-1)] # OBC
    h_z=[[-hz*2,i] for i in range(L)]
# static and dynamic lists
    static = [["+-",J_xy],["-+",J_xy],["z",h_z]]
    static2 = [["+-",J_xy],["-+",J_xy]]
    dynamic =[["zz",J_zz,ramp_g,ramp_args]]
# compute the time-dependent Heisenberg Hamiltonian
    H_XXZ = hamiltonian(static,dynamic,basis=basis,dtype=np.float64,check_symm = False)
    H_XXZ_D = hamiltonian(static2,dynamic,basis=basis,dtype=np.float64,check_symm = False)
    
    E0,psi_0=H_XXZ.eigsh(time = 0.0,k=1,which = "SA",maxiter=1E6)
    #EminF,EmaxF=H_XXZ.eigsh(time=t_f, k=2,which="BE",maxiter=1E4,return_eigenvectors=False,)
    # calculate the eigenstate closest to energy E_star

    E00,psi_0f=H_XXZ.eigsh(time = t_f,k=1,which = "SA",maxiter=1E6)



    norm = np.linalg.norm(psi_0)
    psi_0 = psi_0/norm

    norm = np.linalg.norm(psi_0f)
    psi_0f = psi_0f/norm

    psi = H_XXZ_D.evolve(psi_0, 0.0 ,t_f)
    norm = np.linalg.norm(psi)
    psi = psi/norm


    # norm2 = np.linalg.norm(psi_0f)
    # psi_0f = psi_0f/norm2
    RF2[k] = -np.log(np.absolute(np.sum(np.conjugate(psi) * psi_0f))**2)/L
    T[k] = (t_f)

    #print(E0-E00)

L = L+2
print(L)
for k in range(0,l): 
    
    
    t_f = t0 + k*f1/l
    rg = (Jzf - Jz0)/t_f

    def ramp_g(t):
        return (Jz0 + rg*t)
    ramp_args=[]

    #basis = spin_basis_1d(L,pauli=False)
    # basis = spin_basis_1d(L,pauli=False,zblock = +1,pblock = +1,kblock = 0)
    basis = spin_basis_1d(L,pauli=False,Nup=L//2,pblock = +1,zblock = +1)
    
    J_zz = [[Jzz_0,i,(i+1)%L] for i in range(L)] # PBC
    J_xy = [[Jxy/2.0,i,(i+1)%L] for i in range(L)] # PBC
    # J_zz = [[Jzz_0,i,i+1] for i in range(L-1)] # OBC
    # J_xy = [[Jxy/2.0,i,i+1] for i in range(L-1)] # OBC
    h_z=[[-hz*2,i] for i in range(L)]
# static and dynamic lists
    static = [["+-",J_xy],["-+",J_xy],["z",h_z]]
    static2 = [["+-",J_xy],["-+",J_xy]]
    dynamic =[["zz",J_zz,ramp_g,ramp_args]]
# compute the time-dependent Heisenberg Hamiltonian
    H_XXZ = hamiltonian(static,dynamic,basis=basis,dtype=np.float64,check_symm = False)
    H_XXZ_D = hamiltonian(static2,dynamic,basis=basis,dtype=np.float64,check_symm = False)
    #Emin0,Emax0=H_XXZ.eigsh(time=0.0, k=2,which="BE",maxiter=1E4,return_eigenvectors=False)
# calculate the eigenstate closest to energy E_star

    E0,psi_0=H_XXZ.eigsh(time = 0.0,k=1,which = "SA",maxiter=1E6)
    #EminF,EmaxF=H_XXZ.eigsh(time=t_f, k=2,which="BE",maxiter=1E4,return_eigenvectors=False,)
# calculate the eigenstate closest to energy E_star

    E00,psi_0f=H_XXZ.eigsh(time = t_f,k=1,which = "SA",maxiter=1E6)




    norm = np.linalg.norm(psi_0)
    psi_0 = psi_0/norm

    norm = np.linalg.norm(psi_0f)
    psi_0f = psi_0f/norm

    psi = H_XXZ_D.evolve(psi_0, 0.0 ,t_f)
    norm = np.linalg.norm(psi)
    psi = psi/norm


    # norm2 = np.linalg.norm(psi_0f)
    # psi_0f = psi_0f/norm2
    RF3[k] = -np.log(np.absolute(np.sum(np.conjugate(psi) * psi_0f))**2)/L
    T[k] = (t_f)

    #print(E0-E00)

# L = L+2
# print(L)
# for k in range(0,l): 
    
    
#     t_f = t0 + k*f1/l
#     rg = (Jzf - Jz0)/t_f

#     def ramp_g(t):
#         return (Jz0 + rg*t)
#     ramp_args=[]

#     #basis = spin_basis_1d(L,pauli=False)
#     # basis = spin_basis_1d(L,pauli=False,zblock = +1,pblock = +1,kblock = 0)
#     basis = spin_basis_1d(L,pauli=False,Nup=L//2,pblock = +1,zblock = +1)
    
#     J_zz = [[Jzz_0,i,(i+1)%L] for i in range(L)] # PBC
#     J_xy = [[Jxy/2.0,i,(i+1)%L] for i in range(L)] # PBC
#     # J_zz = [[Jzz_0,i,i+1] for i in range(L-1)] # OBC
#     # J_xy = [[Jxy/2.0,i,i+1] for i in range(L-1)] # OBC
#     h_z=[[-hz*2,i] for i in range(L)]
# # static and dynamic lists
#     static = [["+-",J_xy],["-+",J_xy],["z",h_z]]
#     static2 = [["+-",J_xy],["-+",J_xy]]
#     dynamic =[["zz",J_zz,ramp_g,ramp_args]]
# # compute the time-dependent Heisenberg Hamiltonian
#     H_XXZ = hamiltonian(static,dynamic,basis=basis,dtype=np.float64,check_symm = False)
#     H_XXZ_D = hamiltonian(static2,dynamic,basis=basis,dtype=np.float64,check_symm = False)
#     #Emin0,Emax0=H_XXZ.eigsh(time=0.0, k=2,which="BE",maxiter=1E4,return_eigenvectors=False)
# # calculate the eigenstate closest to energy E_star

#     E0,psi_0=H_XXZ.eigsh(time = 0.0,k=1,which = "SA",maxiter=1E6)
#     #EminF,EmaxF=H_XXZ.eigsh(time=t_f, k=2,which="BE",maxiter=1E4,return_eigenvectors=False,)
# # calculate the eigenstate closest to energy E_star

#     E00,psi_0f=H_XXZ.eigsh(time = t_f,k=1,which = "SA",maxiter=1E6)




#     norm = np.linalg.norm(psi_0)
#     psi_0 = psi_0/norm

#     norm = np.linalg.norm(psi_0f)
#     psi_0f = psi_0f/norm

#     psi = H_XXZ_D.evolve(psi_0, 0.0 ,t_f)
#     norm = np.linalg.norm(psi)
#     psi = psi/norm


#     # norm2 = np.linalg.norm(psi_0f)
#     # psi_0f = psi_0f/norm2
#     RF4[k] = -np.log(np.absolute(np.sum(np.conjugate(psi) * psi_0f))**2)/L
#     T[k] = (t_f)

#     #print(E0-E00)


# def func(z,a,b):
#     return a + b*z




# values,errors = curve_fit(func,np.log2(T),np.log2(RF))

# x = np.linspace(np.log2(e**s),np.log2(e**(l-1+s)),200)
# c,d= values
# #l1 = c/np.cbrt(x**2) 
# l1 = c + x*d 




# print(c,d)
# print(errors)
# # plt.plot(x,l1,'-b')

print("N_16")
print(RF1)
print("N_18")
print(RF2)
print("N_20")
print(RF3)
print("T")
print(T)

TI = T[(len(T)//3):]
RF1I = RF1[(len(T)//3):]
RF2I = RF2[(len(T)//3):]
RF3I = RF3[(len(T)//3):]

# TI = TI[::3]
# RF1I = RF1I[::3]
# RF2I = RF2I[::3]
# RF3I = RF3I[::3]

TM = T[:(len(T)//2)]
RF1M = RF1[:(len(T)//2)]
RF2M = RF2[:(len(T)//2)]
RF3M = RF3[:(len(T)//2)]




def func(z,a):
     return a/z**2


values,errors = curve_fit(func,TI,RF3I)
x = np.linspace(t0+3, f1,200)
c= values
#l1 = c/np.cbrt(x**2) 
l1 = c/x**2




fig, ax1 = plt.subplots()

ax1.plot((TM),(RF1M),'-go', markerfacecolor = 'none',linewidth=2, markersize = 8)#,label='N = '+str(L-6))
ax1.plot((TM),(RF2M),'-bs', markerfacecolor = 'none',linewidth=2, markersize = 8)#,label='N = '+str(L-4))
ax1.plot((TM),(RF3M),'-rD', markerfacecolor = 'none',linewidth=2, markersize = 8)#,label='N = '+str(L-2))
# ax1.plot((T),(RF4),'-yo')#,label='N = '+str(L))
ax1.yaxis.get_offset_text().set_fontsize(30)
ax1.ticklabel_format(axis='y',style='sci',scilimits=(0,0))

ax_inset = fig.add_axes((.34, .4035, .55, .435))
ax_inset.plot((TI),(RF1I),'--g',label=r'$N = $'+str(L-4),linewidth=2)
ax_inset.plot((TI),(RF2I),'--b',label=r'$N = $'+str(L-2),linewidth=2)
ax_inset.plot((TI),(RF3I),'--r',label=r'$N = $'+str(L),linewidth=2)
ax_inset.plot(x,l1,'-m' ,label = r'$a/T^2$' ,linewidth=3)
# ax_inset.plot((TI),(RF4I),'-y',label='N = '+str(L),linewidth=3)
ax_inset.yaxis.get_offset_text().set_fontsize(30)

leg = ax1.legend(prop={"size":30})
for label in (ax1.get_xticklabels() + ax1.get_yticklabels()):
	label.set_fontsize(30)
	
leg = ax_inset.legend(prop={"size":30})
for label in (ax_inset.get_xticklabels() + ax_inset.get_yticklabels()):
	label.set_fontsize(30)

# plt.plot(np.log2(T),np.log2(RF),'--ro')
# plt.plot((T),(RF1),'-go',label='N = '+str(L-6))
# plt.plot((T),(RF2),'-bo',label='N = '+str(L-4))
# plt.plot((T),(RF3),'-ro',label='N = '+str(L-2))
# plt.plot((T),(RF4),'-yo',label='N = '+str(L))

# plt.ticklabel_format(axis='y',style='sci',scilimits=(0,0))




ax1.set_xlabel(r'$T[J_{xy}^{-1}]$',fontsize = 25)
ax1.set_ylabel(r'$f_N(T)$',fontsize = 40)
ax_inset.set_xlabel(r'$T[J_{xy}^{-1}]$',fontsize = 30)
ax_inset.set_ylabel(r'$f_N(T)$',fontsize = 30)
# fig.suptitle( r'$J_z(t)$'+' ramps from '+str(Jz0)+' to ' +str(Jzf), fontsize=30, fontweight='bold')
#ax.set_title('axes title')

ax_inset.legend(prop={'size':25})

print(c)
print(errors)
plt.show()





# leg = ax.legend(prop={"size":30})
# for label in (ax.get_xticklabels() + ax.get_yticklabels()):
# 	label.set_fontsize(16)
	
# # plt.plot(np.log2(T),np.log2(RF),'--ro')
# plt.plot((TI),(RF1I),'-go',label='N = '+str(L-4))
# plt.plot((TI),(RF2I),'-bo',label='N = '+str(L-2))
# plt.plot((TI),(RF3I),'-ro',label='N = '+str(L))
# # plt.plot((T),(RF4),'-yo',label='N = '+str(L))
# plt.ticklabel_format(axis='y',style='sci',scilimits=(0,0))




# ax.set_xlabel(r'$T$',fontsize = 30)
# ax.set_ylabel(r'$f(T)$',fontsize = 30)
# fig.suptitle( r'$J_z(t)$'+' ramps from '+str(Jz0)+' to ' +str(Jzf), fontsize=30, fontweight='bold')
# #ax.set_title('axes title')

# plt.legend(prop={'size':25})
# plt.show()

==> Codes/Fig_6_Code.py <==
from quspin.operators import hamiltonian # Hamiltonians and operators
from quspin.basis import spin_basis_1d # Hilbert space spin basis
import numpy as np # generic math functions
from time import time
from quspin.tools.measurements import ent_entropy, diag_ensemble
import matplotlib.pyplot as plt
from scipy.optimize import curve_fit
# from mpl_toolkits.axes_grid.inset_locator import (inset_axes, InsetPosition,mark_inset)

# fig = plt.figure()
# ax = fig.add_subplot()


# This code gives the rate functions f(T) vs T for the XXZ model for 4 different system sizes.


hz=0.01*0 # z external field
Jxy = -1.0 # xy interaction
Jzz_0 = -1.0 # zz interaction
vs=np.logspace(-2.0, 0.0, num=20, base=10)


Jz0 = -0.1
Jzf = 0.1

# T close to L regime
l = 40
f1 = 16

# l = 15
# s = 10

RF1 =  [float(0.0) for x in range(l)]
RF2 =  [float(0.0) for x in range(l)]
RF3 =  [float(0.0) for x in range(l)]
RF4 =  [float(0.0) for x in range(l)]

T =  [float(0.0) for x in range(l)]
t0 = 0.01

L = 14
print(L)
for k in range(0,l): 
    
    
    t_f = t0 + k*f1/l
    rg = (Jzf - Jz0)/t_f

    def ramp_g(t):
        return (Jz0 + rg*t)
    ramp_args=[]

    #basis = spin_basis_1d(L,pauli=False)
    # basis = spin_basis_1d(L,pauli=False,zblock = +1,pblock = +1,kblock = 0)
    basis = spin_basis_1d(L,pauli=False,Nup=L//2,pblock = +1,zblock = +1)
    
    J_zz = [[Jzz_0,i,(i+1)%L] for i in range(L)] # PBC
    J_xy = [[Jxy/2.0,i,(i+1)%L] for i in range(L)] # PBC
    # J_zz = [[Jzz_0,i,i+1] for i in range(L-1)] # OBC
    # J_xy = [[Jxy/2.0,i,i+1] for i in range(L-1)] # OBC
    h_z=[[-hz*2,i] for i in range(L)]
# static and dynamic lists
    static = [["+-",J_xy],["-+",J_xy],["z",h_z]]
    static2 = [["+-",J_xy],["-+",J_xy]]
    dynamic =[["zz",J_zz,ramp_g,ramp_args]]
# compute the time-dependent Heisenberg Hamiltonian
    H_XXZ = hamiltonian(static,dynamic,basis=basis,dtype=np.float64,check_symm = False)
    H_XXZ_D = hamiltonian(static2,dynamic,basis=basis,dtype=np.float64,check_symm = False)
    E0,psi_0=H_XXZ.eigsh(time = 0.0,k=1,which = "SA",maxiter=1E6)
    

    E00,psi_0f=H_XXZ.eigsh(time = t_f,k=1,which = "SA",maxiter=1E6)



    norm = np.linalg.norm(psi_0)
    psi_0 = psi_0/norm

    norm = np.linalg.norm(psi_0f)
    psi_0f = psi_0f/norm

    psi = H_XXZ_D.evolve(psi_0, 0.0 ,t_f)
    norm = np.linalg.norm(psi)
    psi = psi/norm


    # norm2 = np.linalg.norm(psi_0f)
    # psi_0f = psi_0f/norm2
    RF1[k] = -np.log(np.absolute(np.sum(np.conjugate(psi) * psi_0f))**2)/L
    T[k] = (t_f)

    #print(E0-E00)

L = L+2
print(L)
for k in range(0,l): 
    
    
    t_f = t0 + k*f1/l
    rg = (Jzf - Jz0)/t_f

    def ramp_g(t):
        return (Jz0 + rg*t)
    ramp_args=[]

    #basis = spin_basis_1d(L,pauli=False)
    # basis = spin_basis_1d(L,pauli=False,zblock = +1,pblock = +1,kblock = 0)
    basis = spin_basis_1d(L,pauli=False,Nup=L//2,pblock = +1,zblock = +1)
    
    J_zz = [[Jzz_0,i,(i+1)%L] for i in range(L)] # PBC
    J_xy = [[Jxy/2.0,i,(i+1)%L] for i in range(L)] # PBC
    # J_zz = [[Jzz_0,i,i+1] for i in range(L-1)] # OBC
    # J_xy = [[Jxy/2.0,i,i+1] for i in range(L-1)] # OBC
    h_z=[[-hz*2,i] for i in range(L)]
# static and dynamic lists
    static = [["+-",J_xy],["-+",J_xy],["z",h_z]]
    static2 = [["+-",J_xy],["-+",J_xy]]
    dynamic =[["zz",J_zz,ramp_g,ramp_args]]
# compute the time-dependent Heisenberg Hamiltonian
    H_XXZ = hamiltonian(static,dynamic,basis=basis,dtype=np.float64,check_symm = False)
    H_XXZ_D = hamiltonian(static2,dynamic,basis=basis,dtype=np.float64,check_symm = False)
    
    E0,psi_0=H_XXZ.eigsh(time = 0.0,k=1,which = "SA",maxiter=1E6)
    #EminF,EmaxF=H_XXZ.eigsh(time=t_f, k=2,which="BE",maxiter=1E4,return_eigenvectors=False,)
    # calculate the eigenstate closest to energy E_star

    E00,psi_0f=H_XXZ.eigsh(time = t_f,k=1,which = "SA",maxiter=1E6)



    norm = np.linalg.norm(psi_0)
    psi_0 = psi_0/norm

    norm = np.linalg.norm(psi_0f)
    psi_0f = psi_0f/norm

    psi = H_XXZ_D.evolve(psi_0, 0.0 ,t_f)
    norm = np.linalg.norm(psi)
    psi = psi/norm


    # norm2 = np.linalg.norm(psi_0f)
    # psi_0f = psi_0f/norm2
    RF2[k] = -np.log(np.absolute(np.sum(np.conjugate(psi) * psi_0f))**2)/L
    T[k] = (t_f)

    #print(E0-E00)

L = L+2
print(L)
for k in range(0,l): 
    
    
    t_f = t0 + k*f1/l
    rg = (Jzf - Jz0)/t_f

    def ramp_g(t):
        return (Jz0 + rg*t)
    ramp_args=[]

    #basis = spin_basis_1d(L,pauli=False)
    # basis = spin_basis_1d(L,pauli=False,zblock = +1,pblock = +1,kblock = 0)
    basis = spin_basis_1d(L,pauli=False,Nup=L//2,pblock = +1,zblock = +1)
    
    J_zz = [[Jzz_0,i,(i+1)%L] for i in range(L)] # PBC
    J_xy = [[Jxy/2.0,i,(i+1)%L] for i in range(L)] # PBC
    # J_zz = [[Jzz_0,i,i+1] for i in range(L-1)] # OBC
    # J_xy = [[Jxy/2.0,i,i+1] for i in range(L-1)] # OBC
    h_z=[[-hz*2,i] for i in range(L)]
# static and dynamic lists
    static = [["+-",J_xy],["-+",J_xy],["z",h_z]]
    static2 = [["+-",J_xy],["-+",J_xy]]
    dynamic =[["zz",J_zz,ramp_g,ramp_args]]
# compute the time-dependent Heisenberg Hamiltonian
    H_XXZ = hamiltonian(static,dynamic,basis=basis,dtype=np.float64,check_symm = False)
    H_XXZ_D = hamiltonian(static2,dynamic,basis=basis,dtype=np.float64,check_symm = False)
    #Emin0,Emax0=H_XXZ.eigsh(time=0.0, k=2,which="BE",maxiter=1E4,return_eigenvectors=False)
# calculate the eigenstate closest to energy E_star

    E0,psi_0=H_XXZ.eigsh(time = 0.0,k=1,which = "SA",maxiter=1E6)
    #EminF,EmaxF=H_XXZ.eigsh(time=t_f, k=2,which="BE",maxiter=1E4,return_eigenvectors=False,)
# calculate the eigenstate closest to energy E_star

    E00,psi_0f=H_XXZ.eigsh(time = t_f,k=1,which = "SA",maxiter=1E6)




    norm = np.linalg.norm(psi_0)
    psi_0 = psi_0/norm

    norm = np.linalg.norm(psi_0f)
    psi_0f = psi_0f/norm

    psi = H_XXZ_D.evolve(psi_0, 0.0 ,t_f)
    norm = np.linalg.norm(psi)
    psi = psi/norm


    # norm2 = np.linalg.norm(psi_0f)
    # psi_0f = psi_0f/norm2
    RF3[k] = -np.log(np.absolute(np.sum(np.conjugate(psi) * psi_0f))**2)/L
    T[k] = (t_f)

    #print(E0-E00)

L = L+2
print(L)
for k in range(0,l): 
    
    
    t_f = t0 + k*f1/l
    rg = (Jzf - Jz0)/t_f

    def ramp_g(t):
        return (Jz0 + rg*t)
    ramp_args=[]

    #basis = spin_basis_1d(L,pauli=False)
    # basis = spin_basis_1d(L,pauli=False,zblock = +1,pblock = +1,kblock = 0)
    basis = spin_basis_1d(L,pauli=False,Nup=L//2,pblock = +1,zblock = +1)
    
    J_zz = [[Jzz_0,i,(i+1)%L] for i in range(L)] # PBC
    J_xy = [[Jxy/2.0,i,(i+1)%L] for i in range(L)] # PBC
    # J_zz = [[Jzz_0,i,i+1] for i in range(L-1)] # OBC
    # J_xy = [[Jxy/2.0,i,i+1] for i in range(L-1)] # OBC
    h_z=[[-hz*2,i] for i in range(L)]
# static and dynamic lists
    static = [["+-",J_xy],["-+",J_xy],["z",h_z]]
    static2 = [["+-",J_xy],["-+",J_xy]]
    dynamic =[["zz",J_zz,ramp_g,ramp_args]]
# compute the time-dependent Heisenberg Hamiltonian
    H_XXZ = hamiltonian(static,dynamic,basis=basis,dtype=np.float64,check_symm = False)
    H_XXZ_D = hamiltonian(static2,dynamic,basis=basis,dtype=np.float64,check_symm = False)
    #Emin0,Emax0=H_XXZ.eigsh(time=0.0, k=2,which="BE",maxiter=1E4,return_eigenvectors=False)
# calculate the eigenstate closest to energy E_star

    E0,psi_0=H_XXZ.eigsh(time = 0.0,k=1,which = "SA",maxiter=1E6)
    #EminF,EmaxF=H_XXZ.eigsh(time=t_f, k=2,which="BE",maxiter=1E4,return_eigenvectors=False,)
# calculate the eigenstate closest to energy E_star

    E00,psi_0f=H_XXZ.eigsh(time = t_f,k=1,which = "SA",maxiter=1E6)




    norm = np.linalg.norm(psi_0)
    psi_0 = psi_0/norm

    norm = np.linalg.norm(psi_0f)
    psi_0f = psi_0f/norm

    psi = H_XXZ_D.evolve(psi_0, 0.0 ,t_f)
    norm = np.linalg.norm(psi)
    psi = psi/norm


    # norm2 = np.linalg.norm(psi_0f)
    # psi_0f = psi_0f/norm2
    RF4[k] = -np.log(np.absolute(np.sum(np.conjugate(psi) * psi_0f))**2)/L
    T[k] = (t_f)

#     #print(E0-E00)


# def func(z,a,b):
#     return a + b*z




# values,errors = curve_fit(func,np.log2(T),np.log2(RF))

# x = np.linspace(np.log2(e**s),np.log2(e**(l-1+s)),200)
# c,d= values
# #l1 = c/np.cbrt(x**2) 
# l1 = c + x*d 

TI = T[(len(T)//4):]
RF1I = RF1[(len(T)//4):]
RF2I = RF2[(len(T)//4):]
RF3I = RF3[(len(T)//4):]
RF4I = RF4[(len(T)//4):]

print("N_14")
print(RF1)
print("N_16")
print(RF2)
print("N_18")
print(RF3)
print("N_20")
print(RF4)
print("T")
print(T)

# print(c,d)
# print(errors)
# # plt.plot(x,l1,'-b')

fig, ax1 = plt.subplots()

ax1.plot((T),(RF1),'-go')#,label='N = '+str(L-6))
ax1.plot((T),(RF2),'-bo')#,label='N = '+str(L-4))
ax1.plot((T),(RF3),'-ro')#,label='N = '+str(L-2))
ax1.plot((T),(RF4),'-yo')#,label='N = '+str(L))
ax1.yaxis.get_offset_text().set_fontsize(30)
plt.ticklabel_format(axis='y',style='sci',scilimits=(0,0))

ax_inset = fig.add_axes((.39, .4035, .50, .435))
ax_inset.plot((TI),(RF1I),'-g',label=r'$N = $'+str(L-6),linewidth=3)
ax_inset.plot((TI),(RF2I),'-b',label=r'$N = $'+str(L-4),linewidth=3)
ax_inset.plot((TI),(RF3I),'-r',label=r'$N = $'+str(L-2),linewidth=3)
ax_inset.plot((TI),(RF4I),'-y',label=r'$N = $'+str(L),linewidth=3)
ax_inset.yaxis.get_offset_text().set_fontsize(30)

leg = ax1.legend(prop={"size":30})
for label in (ax1.get_xticklabels() + ax1.get_yticklabels()):
	label.set_fontsize(30)
	
leg = ax_inset.legend(prop={"size":30})
for label in (ax_inset.get_xticklabels() + ax_inset.get_yticklabels()):
	label.set_fontsize(30)

# plt.plot(np.log2(T),np.log2(RF),'--ro')
# plt.plot((T),(RF1),'-go',label='N = '+str(L-6))
# plt.plot((T),(RF2),'-bo',label='N = '+str(L-4))
# plt.plot((T),(RF3),'-ro',label='N = '+str(L-2))
# plt.plot((T),(RF4),'-yo',label='N = '+str(L))

plt.ticklabel_format(axis='y',style='sci',scilimits=(0,0))




ax1.set_xlabel(r'$T[J_{xy}^{-1}]$',fontsize = 25)
ax1.set_ylabel(r'$f_N(T)$',fontsize = 40)
ax_inset.set_xlabel(r'$T[J_{xy}^{-1}]$',fontsize = 30)
ax_inset.set_ylabel(r'$f_N(T)$',fontsize = 30)
# fig.suptitle( r'$J_z(t)$'+' ramps from '+str(Jz0)+' to ' +str(Jzf), fontsize=30, fontweight='bold')
#ax.set_title('axes title')

ax_inset.legend(prop={'size':25})
plt.show()
